Precision phenomenology of the PDF-BSM interplay

The Standard Model (SM) is one of the most successful theories ever conceived, representing a triumph of human intellect and collaboration. The SM provides a very good description of visible matter, with the proton being a central part of this understanding. The structure of the proton can be parametrised in terms of parton distribution functions (PDFs), essential inputs for theoretical predictions at the Large Hadron Collider (LHC) which cannot be computed from first principles and must be obtained from fits to experimental data. Despite the remarkable success of the SM, many fundamental questions remain unanswered, motivating the search for physics beyond the Standard Model (BSM). These searches often rely on precise comparisons between theoretical predictions and experimental measurements. However, a significant challenge arises because PDFs are typically determined under SM assumptions. This approach can introduce potential biases and inconsistencies in BSM searches. Additionally, signals of BSM physics may be absorbed by the PDFs during the fitting procedure, further complicating the interpretation of the results. This PhD thesis explores the interplay between PDFs and BSM physics. We introduce the open-source release of SIMUnet, a deep learning framework designed to perform simultaneous fits of PDFs and BSM parameters, as well as to assess the potential absorption of BSM signals by the PDFs. We study the PDF-BSM interplay in the top sector and in a global dataset, and assess the absorption of BSM physics in widely used models. Additionally, we explore how BSM effects can alter the evolution of PDFs, and demonstrate the potential of interpretable machine learning techniques in symbolic regression for collider physics in general.

==> Chapters/Contamination/files_to_delete/plot_kinematics.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "806e028c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "b1b14d8d",
   "metadata": {},
   "outputs": [],
   "source": [
    "def func1(M, y, s):\n",
    "    return M/np.sqrt(s)*np.exp(y)\n",
    "\n",
    "def func2(M, y, s):\n",
    "    return M/np.sqrt(s)*np.exp(-y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "0063bcf3",
   "metadata": {},
   "outputs": [],
   "source": [
    "Mx = np.linspace(1000,4000,200) # 1 TeV to 4 TeV\n",
    "yx = (-2.0, -1.5, -1.0, -0.5, 0.0, 0.5, 1.0, 1.5, 2.0)\n",
    "\n",
    "MxL = np.linspace(10,1000,200) # 10 GeV to 1 TeV\n",
    "yxL = (-4.5,-4.0,-3.5,-3.0,-2.5,-2.0, 2.0,2.5,3.0,3.5,4.0,4.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "e736821d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n",
      "above kin range\n"
     ]
    }
   ],
   "source": [
    "s = 14000*14000\n",
    "\n",
    "x1_list = []\n",
    "x2_list = []\n",
    "\n",
    "for m in Mx:\n",
    "    for y in yx:\n",
    "        if func1(m,y,s) < 1 and func2(m,y,s) < 1:\n",
    "            x1_list.append(func1(m,y,s))\n",
    "            x2_list.append(func2(m,y,s))\n",
    "        else:\n",
    "            print('above kin range')\n",
    "            \n",
    "x1L_list = []\n",
    "x2L_list = []\n",
    "\n",
    "for m in MxL:\n",
    "    for y in yxL:\n",
    "        if func1(m,y,s) < 1 and func2(m,y,s) < 1:\n",
    "            x1L_list.append(func1(m,y,s))\n",
    "            x2L_list.append(func2(m,y,s))\n",
    "        else:\n",
    "            print('above kin range')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "f939a3d8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjgAAAF9CAYAAAAJCBK0AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8rg+JYAAAACXBIWXMAAAsTAAALEwEAmpwYAADqBElEQVR4nOydd3wc5bn9v+/MbC/qxd3GxmCbjjGYboPBBhOSQCChhNASQkgglITcm18uSUi5yb3JTUJPILQkEDrYmBLABhuDaTa4YNybZPUu7e6U9/fHOyutZMmF7EqyPefzMUKrWc2jWXvn0XnOc46QUuLBgwcPHjx48LAvQRvoAjx48ODBgwcPHrINr8Hx4MGDBw8ePOxz8BocDx48ePDgwcM+B6/B8eDBgwcPHjzsc/AaHA8ePHjw4MHDPgevwfHgwYMHDx487HMwBrqA/kRxcbEcPXr0gJy7ra2NSCQyIOfen+Bd59zDu8b9A+865x7eNe4f5PI6f/DBB7VSypLevrZfNTijR4/m/fffH5Bzz58/n1NPPXVAzr0/wbvOuYd3jfsH3nXOPbxr3D/I5XUWQmzq62veiMqDBw8ePHjwsM/Ba3A8ePDgwYMHD/scvAbHgwcPHjx48LDPwWtwPHjw4MGDBw/7HLwGx4MHDx48ePCwz8FrcDx48ODBgwcP+xy8BseDBw8ePHjwsM/Ba3A8ePDgwYMHD/scvAbHgwcPHjx48LDPYa91MhZCRIC7gBQwX0r5twEuycNghZSwZAm8OgeqK6B0KMyYDVOmgBBebXta10DDceCBB+Avd0DNFvD74ZDJcON/wHHHDfxrOkhh2zY/+clP+Puz82huTxIPB7joi7P42c9+hq7rA1qbZVlcddVVPP/aQhKWJGgIvnDaifzlL3/BMPba25SHAcag+psjhHgAmA1USykPyXh8JvAHQAf+IqX8NfBl4Ekp5QtCiMcBr8HxsCMcB350C3zwAgwHSvIgtRXu/wA+nAXXXDcwN0Qp4Z134NbvQ/NqGO2DYSWQHD7wtVkWfOEs2LAQhkuI6LAtDh+/BtO+Cgcf2v81gbpmixbBBV8ArQmG6TDVgGACqt+A738Il/0Qrvmu1+RkwHEc7r33Xm744Y8xhk0kPPEsAvlDSLTUcOfzC3jxtVN5f9H8AWlybNvmlltu4f/u+QuhUUcQPvZi8guGYjVU8OSSN3htwmFsWPWx1+R4+FwYbCOqB4GZmQ8IIXTgTmAWMBH4mhBiIup2tcU9zO7HGj3sDUg3EKceD6/cC4e1wngdCjqgYwOM7oCP5sF77/V/XYsXwynHwZenQcOHcLKECYC/Gmo/GdjaFi6Ekjisex2OAw414EANypshsByev4/YqlX9WxeAbcNFF8DpJ0GgGQ7Q4bQAHGBAuQ4TBRzYBHPu7//rNohhWRZHH3si115/M8awSRSe+V3CY6dgFA7DN/wQ8qZdzYY2g9tuu61f65JSsmDBAvzRAn7/hzsIjTqCwpnfIzx2Mr6CoYTGHEXBGdfR4Cvmm9/8Zr/W5mHfwaBqcKSUbwL1PR6eAqyVUq6XUqaAx4Bzga2oJgcG2c/hYYDhOHDrzfDdC6BiKRxlQMyGtgawO2BEHBq2QbkDr7zQv3X98Ea48Eyo+ADiFhzjg7gEkYK4BgU2VG3s/9psGy79Kpx5MgSTMMkHIwyIaRASUKRDsYRwJUP/Naf/6ko3XaV58NKTEBFQIOBgH/gECBSv6xdQCGhb+++6SQnvvgu3/z/43pXq47vvqscHGI7jcM899xCK5fHJus3osQLCh5yGFgiD0BCagTACSMNPaMIpPPr03H6rzbIspp1+BqeedgZS09HjxYQnTUfzBwGh2DdNR/MFCE+cxrOvvtlvtXnYt7A38H7D6GJqQDU2xwJ/BO4QQpwN9PmOJoT4JvBNgLKyMubPn5+7SneC1tbWATv3fgMpMT74gKYbriUqN0K+hpBAAWCnkLqObGvGREAQ7NpNtNRqrO6P18VxOPjXt1OyZiHC7yCKNbCAAk3dpDWJNJNIzYejt5Psr9och7I5czjwgbvQAiYiBASBcrcuUB8lEBTIaJLwx6v75++yZXHoj26h4JOliLBQTQyod614jxGUAAICqSWo+viD3F+3VIqjv30VEVmBGK1DRCBXChJz/sq2qV9i2xe+/G+PyT7ve4Zpmlz+zW9TUVmNFs5H8/kBga9wePcDhQDdQERLqG9uy/lrKqVk6dKl3PSjHyPR0WOFqtnSffiKhu/4BKFhFAyhJWXnrDbvfbl/MFDXeW9ocHqFlLINuHw3jrsPuA9g8uTJMleR7btCLuPiPdCptUnMe4RgezOcEoTPUhAFWhyI+8F0IODDsC3IL4AtbUQPO5ohuXxd0qOya6+G7Z9CmQDdbR5iAlokRNShwuUhdb+Or97OfW2WBScdC58thRAQAJIoPjQJXR0OnUyJSEg0IXL7dznN2px7JmgpiApVk45aKZBAc9d164QpEe0OQ47J4XVzHLjzTrjpezBSh6k+KNHBLxAJSbi2jgNfe5QDL7gIpk79t061p+8ZUkoWLlzImWefix2Io8eL1LUSGggdq34rvvwyoKtnFULDbNpOYTyS09fUsixmzDyL+fPfRIvkoWk6Qve5hTuYdVvx5Zd3f5IAs6GSkF/PWW3e+3L/YKCu894w2tkGjMj4fLj7mAcPO2htfAXtaoRRKCAooUCHNSmwHNCFukFZFrSnFBd4xjm5qytTa1P/qWoifCj2QQjI12CNBbZ0ewmpRkUpcl/bokVQXgTbl6m63OkAusuUrHbrykRKwjqblhHjc1MXqJ//4gthxsngNyEgwI+6G0vUfxpl13VLwwFqbajw5e66pVIwdhjc8D3VdB1kwBifGi0G3ddztAHDE/CTH+Smhj5gWRanzzyLU047EycUR/P70QMRkBYARl4ZbSveQJopwL2UgJNK0L5yPpd8+eyc1CWl5M033yQYL2TB4vfRYwVovgBC9yFtC+lYaJFC2la83llbGk4qSdvy1/nijJNzUpvjOMydO5dTZn6BCVNO4ZSZX+D+++/HcZycnM9D/2NvYHDeAw4UQoxBNTZfBS7ak28ghDgHOGfcuHE5KM/DgCG9IfX6E9BQDacEEauTEJHQbMMYP6xJQFiHRR1wYAACNnQYsLIOTroEjjkmN3XdejM88VcwWpXGJqpBk9tk5Wuw2YYGGyIavJ2CsYbSl9RLWJ2C6V/ITW22DZddDC88CUFHsQ81UtUFihVpl1Bnw6IkHOiDGIox+cSE9nwqz5zN0GzXlW66zp0FTqtqIHzprwGOVE2hD2iywZSQkHCwoRqyChtW2zD1y9m/bo4Dd90F3/+uarbibh3D9R1/RdQFDNPg5aXZraHP0hzuu+8+vnvTD5H+CFqsEGEEAIEIRJDtzUjLxJEOsqWBupf+SGTSNIyCoZgNFbQt/xf5HZU5ERlblsWMWWcz/40FirUxfAihIx0bkEjHRFoWWlEIs3YztfP+j8ik6fg6a3sNqldz331vZL22RCLBsNHj6IiPIHzQiegHllDTXMONv3uIef+azz//9hCatjf8/u9hZxhUDY4Q4h/AqUCxEGIr8F9SyvuFENcBL6NI6geklCv25PtKKV8AXpg8efLV2a7ZwwAgLe78wQ3QshzyBOCyNiEg6rI2J4RguwEtNsQNxUrU2BCIw+kXwC9+k9114sxxVPNn4HOUONeUahxlCuiQqrEpE7DRgQIHCjVYkVLMhBODcy/LTW1vvw1f+QLQCCGp2BFNuB8BE9ActZPYKqEGaHc/T0ho88HN/0nLhAnZqwsUo3b2mbDgdXWd0uLhNM0QEGBJEFKNzgTqmm62YIPVVfuRJ8MDD2f3uiWTMGYoVNer2gTqXdMBkr2IiQWK6TLN7NXQByzLYsoJp7B02ScY+SUIKekaK0qMvHKs9mbsRBtW1Tr00rE40qFx4d/AsXGsJBGZYOP2iqyuiEspeeuttzht1jk4GOjxIoSmg9CQlgmOqV7aQBRpNWNVrMYYehB2RwuN8x8AIdRx7Q20NNZndUXccRz++Mc/8v2bbiE09hjyp12BHs5H6Aay9AD8Qw5i3oIHeOCBB7jqqquydl4PA4NB1aJKKb8mpRwipfRJKYdLKe93H39RSjleSjlWSvmLga7TwwAh3UB8aRZc80XYvhSmBNVv2C5rI0f7odGCkAZvJ2CIAaUG1AjYIqHsCLjrCfj1byGbv6E5DvzwJrjoLGj4FIqF2kBCKjYiX1M3xqQDVQ40SThAUxqcZSZscCB6MDz4Ivz6f7Jbm23DpV+Ds04BoxHCqJFKUChmpFRXDYTmqB3GOIqlqHJgnQ0bbaiLwt9eg2u/l70GwnHgnnsgPwjvvd7F2mgoJsTtWxFSXbt2lKZKR12/DpRQO6HDL++Fl16HbN2oHQfuuAOiQWiq72JtDFTD50j4tJcxnuU+HsrLTh29lqZ8bSJ5RSzfWI0eyUMLRJXWRjPQ/GEcy8Jqq8fIL0cIgQzGsKrWYG5fhzQTOKl2xpXnU1tVid/vz1ptlmUx/YyZnDL9DKQ/igiG1DjKcUA6SMfEkSADeThtDQhfAOkLYW5eht1YCYA0kxQFBW3NjYRCoazVlkgkiBeX8f3v34QWKSAy4RR8eWVo/iBCN9D8QXz5ZYQPPpkf/ezXWTuvh4HDoGpwcgUhxDlCiPuampoGuhQPnxeZq9/Vb0NRh7oRRyy1xlxgwJoUokxAzFDMQ1SHz2xYYUOyAM77Nry6CI49Nns36bTW5ujD4Kk7wNcCRZr6lxV3GZJ8DRoddzPJvVE2OrDSVh/1CFz6PXhnWXadeB0H7rtPrVi//gSEXLZIoliRQk01CsJRzU5SQB7Q5o7KdEDTYdZXYWsdHH989mqzLDj+aLjx2xCTaszkRzEjEpeVA3SpmkAd9Xo3oZiwkPv1o0+H6g64+ursNYWpFIwbAdd/V72GAfc1s1ENVcA9rsKGRSmotKHVUR8XpaDCgYtyQxabpsmEw47i2ht/pLQ2oTDCF1CvEwIjrwxHaGD4MLevRdoWgdGHodkmwvAjdB1dmtzz25+z8pOP8fl8uzzn7iDN2kTzi3nz7fcVa2P4EJoB0gHbREqpWBtHQns9Wv4wpJVApFrRw3mg+5Cpdu78759SuW0LgUBg1yfeDdi2zfXXX08oEqettRU9rwTNF8QoGbnj32chMIpH0dSe6v2bedirMKhGVLmCN6Lai9HbOOrgAKzsUL/NtzlK87DJgrAGbyfhQL+6AW4RUO3AqCPgl/+X/fiDTK2NbIEyHSxNjTJSdGltGl2tTbuEAw3Y4kCzAykBIybAH/6cm6briq9B9VZ1nfxC3ZzzBLS6zU2Ho27WmyWUohinTY4a/0gBo93astl0pbU2s8+EcALCamWfJKqx0d2P0gHDZWliqI8tgOEyO6FCeOx5tamUzYbw7rvh+9epUWdcqHfItMDZkqoBKwbaUJqqTW5zI1ANUL2EoZPgpz/NTk0upJQsWrSIGWedgx0pRo/mK8ZGChA6mi+Ek2zHkRJsSzUWsRLM7Z8pzxtdB9ti2rFH8OLcF7I69rEsizPOms0b8xegRwoRmuhqbAB0H04qgTBCyPYGhOFHCoGs34QeiCCMCNJKMTTmY+1n67LGKKUFztPOnI1MtqPFixFCqPPbJnZLDRSN2OF5dksNjp37EaOH3GO/YHA87KWQEu7+E/z3TVC/EqaG1U0o3J21YYimGogOkDGtf1ib9ObWs3eDvw2KdZdlEMrbJpmhtamWiqmJCKiTqvkJxhVrszgHrM0Pb4QvzYDUNjWOKtRUzQGhmkADaLfVzVEDygVUqg0pUhKMODz7Frz7SXYbCNuGSy5UZoJGh2qu0iMpUPUJFGtTI9X1KhHQgGoGfQIcDX51L2yszh6jlF5LH1IA11/XpQPKZG0iQr2+BlAJlKGaoEob1tqw3oa1Flx4M7z9YfZGZSgG4muXfJ1TZpyFFcxHC0TRAmlvAYEvvxw71Y4I52PXbkKE89Hjxcj2RjTDD5qGTyZZMPdJXn7pxaw1N47jcPfddxOI5vPmu0vRo4XdWBspHcXa+MNIoSPb6tDyygFHsTbBKOg+SHVw53//lI3r12atubEsi1NPP4NTp89QfXNeidrecpsbJ9VB2/L5SKs7UyOtFG0r5qNZyazU4WFgsV8wON4W1V4IKVWg4tN3gN0EQVs1D1FDaTEyWZvFSTjAD0k/rElCrcwta5O5uVUMWELpR0zZNY7qFBEDYzTF2mw2Qfpg/JGqtlw0Xd++ChpXqyahWFONQp6mRMOFGmy3VT2f2FDoQEiHuvRarAYHHAEL34FsZv84Dvz5z/DD60FLqmuVvv+n19JTKK2NI1VDEQMaUeLhNPsUHwGr10KWxiqA23R9FZ55UjVcadYG1DmFdGuQqhFLoRqbLaixXtQ9zoxAVQ0Eg1krLc3anHv+hTTbfrRwntvYSIQ/jIammJFIgRLlmkn0opE4zdU4VgdC08CyOW3K4cyd+3xWWRvTNJl0xNGsWbMOPZKP8PnV38EM1kaaKfCHkE1V6OECHNvErtuoWJtQHGmlOOrAYSx6662sjcoAOjo6iBWVYjvCNRMUnWvpSEfV5khS29dS/+rdRCacilFQjtWwnbZV80ltX8cZJ/97HkYeBgf2CwZHSvmClPKbeXm5E/55yBIyhcS/uRGGNoBMqRtPbYcKWFxnwlC9k7UhosFaCctNzNZo7rU2L94JgWrIczd7oi5rk8hgajqAA3XVjK2woRYYOhGenA+vLc4ua2Pb8PWL4LzpUP0p5Lt6lvSGVFh0sTYOsF3CITokBGy0VM2pAPziXnh7Sfaam/Q4aswQuOkaCJmqWQm6P7eGqjUplT6oxW0iwqhxlOkeYwuYdSGsWZ+95kZKeOstKIx1RUBksjY2quExUI9VAEWohrUV9TOkjQe/9QOob8xacyOlZPHixXz7hps55YzZNMsAWjCC8AXcBkfDVzAUafiR0saq3oAWK0KPlWDVbUaaHUgJMUOyYO4TvPTS3Kw1N2mtTSSviPWV9eixApe10XdkbRwbOpoQ8TJksgWRbEEPxUEzMKwO5s95kncXL85ac2PbNjfccAPhaBypB9BDUVd35EPaJjLVgd3eAvlDQQqs9mZSNZtoevcJ6ub9kaZ3nyBVvYmwYfHss89mpSYPA4v9gsHxMMghJSxZojKE5v8LmisgloShhhLmVphKH7LRhmM0qPHBOyllqpbww4oE2GEYdwQrTv8CR3/729ltbN59F371X7B0MYh2OC0En1lKHJtENTeNNpS5NRa4DU+tVDfvYBwuvBx+leXNrXTTddF5oNUo1sNyb9KZG1I9WZuADusd1ZDlirWxbbjsInj+ScVyRDO0NkHRxYZE3DV0U0CJVCLiBrq0NqVj4L5Hsjsqsyw4awYsmN/V2KQh3f/YqLqrUY1MGNjs1h5BsTb+Eti2GbIkhgV1k77ksst59pU3sYWGFi1QG1IAQsfIK8esWovV0YweiiFTHeALY9VsQEiJ0DSEbfOVWdN55OEHs7r+bVkWZ541m9fnv4keLeiMgJCuXkXofhwz2cnaaOECpGPhNG5F8wUR/hDSSjHt2MOZNzf7TddpZ52L1daMnl+qxmRCQ9ruCEozcDQd/FGcys/Qhx2EXbMZs2YTerQAdD/SSnLG8Ufx/PPPZ5VR8jBw2C8YHA+DGGmdzQM/g/olEN4ORQkYY0FAQoeA8WFoMCFswJKUEsQOCcBKB95JQuHh8Ofn4Kl5tEycmF09S3pza/1CCCXVhlS+UDe8Al1pVhrcUVmHKyJOCFhuqdXvWI5Wv9Nr6eefCU41lGqqCRSosU+p3rUh1Y21oYu1sSK5Y22Gl8KrT0JYuk7J6bGUUNfPkGA7UIVqzOICakWX1sYfh+cXwidrs6e1SYuIYwFYPF9pbQxUXWnWJuI+pgHbUX/X/ChRccj9GZLAr++GrZXZa25sG+vWW2koDPLXeX+jxtnKG4lqjnUkQmgI3cCXX47V1oCIl2JWrUdKB3/5OISdcn1mBGXxEPPnPMHfHn04a81N54ZUQSkLlixDjxUidH/nWrqUjvKuCUR2YG1INKP5w6o5c1mbV156KWvNjWVZTJ9xJqdMPwNbKq2N0P2KSXIsnFQHdkebYm0sG6SJDMaxNy9D1ySGG11B83aaK9Yzb948r7nZh7BfMDieBmeQIlNnc2QIPq6Hg/2wUkJ5AOwkfJqAU6Kw1Q+tNhQGYLUJzQK0AjjvAvjVb7LPjPTc3PK7bE3U1bMM15XJXLkGG2zIt6FQhzpcliKHrE2mmaCwlbZG4G5vCdVoBWT3DSmfBmsd1yjPBzPPg78+klUxbDfWJoJqbBBda+k6itFqdZRPUcpRdVahjtEAR8CsC+ChR7Nbm2XBCZNh2TJ1naQ7xjPpztr4pRpBgWpiK1ANVwhXGzRc6YCy6B1DIoEzogQt2E7RBB0OChDwC6Zus5j72TZua4O7AgU4moHTXI0WKcA/8hBSW5Zj2usQQqDZKe787e1cccUVWXXgtSyLM88+hzfeWIAeL1YbWUIoca6uY+SVkazZgIMGrXVowVgfrM0RzJs7J+uszfSZs3GEgR4rcFPSdRUBYadU0+ULg0wo1mboeOzaLdBajR7JB5dxuvjcM3nggQeyqlHyMDiwXzA4ngZnkKE3nU1BCpJtIFpAt9Ua9Ri/uhEubIfhfigNwHah3InHnJA7w740a1OxFI4y1I3bsdWNsUCDNaZqbKKuBmicoT5+bMFWA0qPyp1hX1prU/+pEjj7UCLidLZV2kyw2tUGDRVQIVV2U7OEvNHw9Hx46G/ZbyAOnwT/clmbdLZVejOqUFNr1iFHre5bUl1DW1OMkwYQhhfegkf+nl3DvnvvhbwwrPu4y0wwvY7uSFVfepurEihEsUptKM2Qjmocf303rNuYvebGtuH734doCKIdiLEGnBZQo9chOuJIH9Fjdb4TqWKybeI0ViCiRSogs2K1YnaQDMsL0Fq9hauuuiprzU26gYgVlrFgybLOCAihuawNAseNgBCBGLK9EREpBMdEJFvR/BEQBkFhs2DuU7zy0rycsDbSF0ILhhG6H6EZSmvjmDiWhQzEIdUOmo7UA9ibl6ILByNeAoA/Wc+cxx7k4Ycf9pqbfRT7RYPjYRAhc/U7sRyGuTqbtgZ1U7SEWlv+NKEo8ENDcEgZbBSwzQCnEG79PTw1L3er36/cC5GG7qGdmlChik2OEu0uTinNzRCfaiYaBBw4GR7/F7z2dnZFxKBuhidMgcVPQsxUG1IaavQTFl1r6Zlmgk0SKtX4gHAUvnE9fLwm+94x990HRTGoXaNew6BQTYsuVGNjogTOQQEpDUrc2ta5OiBTwNEzoKIxu2aCpgmHHww3XgNBq0swLHFFxG5jJdzVfYFibbYBTa4YWgLx4VDTAd/6VnYaVinhzTchPwB//D+IC0ShgPGG0h7h1mIIRLHO8JEOZ6eq0aIl0NGE1bAFHBthm3xl1nTWffZpVscqmcGddjgfzR9EMwKdG1JGXhn4AjiOVBEQ0UL0snHYDVsh1QFGAOGY/OCaS2ncvpkTTjgBkYXXtM/gTs3oDO5EMyAQBaEjW+vQCoaBtMFsRY8orY2TSnDzNd+gpakpa07Jtm1z6623kldchq9wKP6SURQOH8uPfvQjbNvOyjk87Dm8ttVD/yAtJH7gXlj1mlr7nhCATRI6bCjwQbkJq5MwNagM095sg7EhGOGH4iDERsKpF8I3vpHb1e9TgvBZqnto5wcd6qYcdQ37YhqscQ37mjQ45Utq5JPtgL5043XZxZDYDEM11QTGhBo3pUXEQ7SutfSxOmx2a3MMOCgHa+mgWJuTjoXPlqomMO0unGY90o1NHkoDVIpan6902RwNiJfDw09mt+lK+9rMPA3ybKWrEajzaa74Gqmal3QERBylT2p169cAW4ff3AVXXpm919WyYObpMH9B97X0tIdSTwQFvohgWDiE01qLY3aA41AQNnj2sceYOnVqVpoH6D24UwtEcZJtINKUFzhSKsaERGcEhNAM9GAUaZuMLYuzfNlHWW+6+gruFBpdwZ3lB+JsX4vwBRVBV7sBPRRHhKJIK0WR32ZzRfZckkGtpReUD8fCR2DYweRPmoYvfwhm/Vb++Ox8XnrjVN5fND+rgm8Pu4f9gsHxohoGGJlC4solMDmoqGPRom56a1JKCJseSb2TVAxFXgQ2hOHZBmidCDf+L1xzXf+xNgVuaGeZpja6qh2odyMgqhzF2qTicP63c9PcZOZbNW9SdaW1NnmaEjinRcSVDoxym6/lFtQ4ECjPzVp6JmuzfVmGiDiDtUlnW9W5I6BRQjFd6xylESIIv7wPPtua/QiImafD6SdDyOpa9VYB1l0REEFUuKnGjhEQEjj6tOxHQCQSUBSFdxZ0j4Cw3Nqa5Y7PSUlkm8PWliaklcSnwVdmnULlhs84/vjjs8aMLFq0iKFjDuTaG36AiBV3sTYZERASkJoPu3YjWqQAo2SUEhRrBmg6wkpy929+xqrl2Y2AePPNNwnlFXVGQGSyNtiprggINJzta9DLxynvm4wICCfZxh2/vi3rERDf+973CEdiWEaYwLCDKZp5PeEDJuMrHEZ47BQKTv82a5u1nKS1e9g19gsGx4tqGCD0ZG1OHQqbO6AkBvkhdTMqtqA+CG+1wVhDNTnbdFicgJGj4OTpcMYX4Jhjsp+uffef4NXHlUvyyWFY3tadtVmTgLCuQjvHufEPqyRsNCFaAKefDZd9K7tmgmmB8wP3wstzVTimXwJuU2PSZSZYKmCjhHwUM7HWViMf6YcZX8q+iNhdS59yxdeguVY1gSW6MhPsydoEBTSjvIJaUccIVLNw5gXwYJZrSzddN18HflcvlSmVEVL56WRGQBSgarToWhU3YvDsi9ltumwbbrkF/vh7tXqeXpMHd3tLqkZwjaW24XT3vA5QY5Pa4DDXDjL50LH87lc/49hjj80aa2PbNhd//Rs8+ewctGhxZ3BnmrXpFgGh+ZCJFkS0GNm0HWmn0PxBpGUxrjyPT5Z+mFXWxjRNjjvhJD78cCl6rKgzAkLaVhdrI+mKgPAF1PRx6yeKtQnnuayNw+aKiqyzNrHicuz2VrR4MZrPT2TSNGV4mIYQaMEwwQkn8ejTc/n5z3+etfN72D3sFw2OhwFAuoFY9jJUblKsTbAFEo2wOQnj4rC8Co4NwCQftOXByjpl9maH4Ae3Z38UlVlbXy7JAaFYmxNCSszcYkPcUPEPNQ4ESuDSHGxuQZfAee6joLWBP6XW0k2gTSqtTY2jtDad2Va6yrtqyGG2VWdtN8FD9xGMJJVWRRddZoIFGtTZoEm1SVaIYr4qHaUPkkCwMPv5UVLC22/DRV+G6mrV/EmX6UpvZgWEanCSUq1+lwnVaFS42io/Suz8m7uzO45KmwnOPg3aLMUe6W5N6aijIOpduMFWrFeHhIMN1TBus5GrLV6sD/HbF59kapYYG1Wa5O233+50SRahGFoojJOQ3VgbO9HSGQGhFY2EaAHW9jWdrI1uJ7jjN7dz5ZVXZlXg/Oabb3LazNlI3a+CO3W3cUoHdwq/Ym3aW6CtDi1/KE5rLcLsQAvnKSF0qoM7f3s7V199ddZqs22bG2+8kT/+6U4w/Got3fADGkbh8B2OF0LDyCunuS2RlfN72DN4DY6H7GJnrE3MB0eWwofb4Mw8KIjC4hYYYcOY/NzqbNK1vfsu/Po2WLUYjvXDZivDJdmADaYb2pnB2uQ6tBNUA3HZJfDec1Am3cRxd/07rikdSTetjZsMXuuufhsRuPCq3JkJfuNiSGwBXSLSERB+0WUm2Nwba2O7QZU5ZG1+cCPcdwdEpbpGaTNBzdW2pFCr6C4JRhCVu6WJjAiI4bB6XXYjINJmgm/MV81gXHR3SbalOncxUO3mZnY4Ste1zlLb9RZUDhnHl2pXoGWxNsdxuPEHt3LXnx+AUB5aMIyTSvQa3NkzAkJaHWj+IFgm0ycfktUIiHTT9bWvX86WTRsx8stByk6XZKDP4M6eERC5CO5csGAB086cDakO9Dy1iSUMP9IyEYYPq34rvrSvTsbzrMbtxCPZi/DwsPvYLzQ4HvoJvWltOlmbWnXMmAgUROBfVTAiAkPj8KnInc4mXVd6Lf2aL0LtO2pTq1wDw1Sjn402FDsQ9avxRVTPfWhnurZ0BMSCf0KeBeN1teoddUcZeUIxIz21Np9YbkBmKTzyUnbX0tN1nXwszD4ZWjYrDVBmBESh1mUmmA7uHKJBi1D12YC/EJ59Ex7O4lp6mrU5aCw8/EcIOjsGd+a5rI3tKG2LgfLmMVGbSgYquPOsC2HNhuxGQLz5phrBps0EMyMgTFfgHKRrLb0UCIDoACEFQoJIwOqvf49hn3yateYm3UCMPWgidz70TwjGlUuy0FRNfQR3arGibhEQPifB/DnZjYCwbZsLL7qEk2acxbaqOvRYsbuW3ksERD8Hd5qmyRFHT2HaaWeAEJ2sTWdwZ6IVxzRpW/G6yt/KgJNso23lfC758tlZqcXDnsFjcDz8+9hd1mZUvvL8OKEMPm6H7VFY2QZTZsM3vpUbnU2asdm4FKIJKDdgtA/Wdqjtp/FhWNkCcb9ySR7rh1hQ5V3lkrXpLQKiROsSvQZRG1ubXdfhiAY4ig3ZYKtRRkooMezzL2afGbn1JnjsfnDaVD06O0ZANNs7mglud9xlGx1mfiV3ZoJznwLdXdm3XHFuZnCndMXXGopBaaWruRHAqInwxz9nV3ydydrkC9X0pX90C9UcplDXsY2ulfVNqJ8jbSboUxEQVYsXMyFLDavjONz0g1u556+PYqGjhfMQQnQ6IGv+yIAGd44dP5GK+hb0cB4yk7VJh2MOQHBnJ2tzhmpO9HgRQGe2FVKq2gw/drKDZMVqauf9gcgh0/Dll2PWb6NtxRuEmrd4IuMBwn7R4HhOxjnErrQ2k4Yo1mZDBF7dDpNL1Y0pFAJZAld+PfuMTWZdrz4OiU0wHBjug+XtEAurxmZVK5yS178uydB9LT1Rp7Z9IppaPTelckoeqcN6qyvfKl8op+RGwNAgFIGvXp79kZTjwNcvhkVPK7EuQrEQLdKNgNCgylaGfdJllsoFbHMgZammIlgIT+dIa3P+F8BpVE2Lg2ogLLqCO9ulqq0GKBbq2lS7DZAPkAF47l/ZFRGnzQRv/I4SMMd6jKPA3eaSqt5WlMC5BTePy2W/UkKtpWdxcysd3HnJN65ka2MC/FGEdBCajvAFEboPJ9WhgjvNDqzqDejFI1WIes0GBFJZAfkkc557Iutr6ffeey/Xff9mRCgfEQgpbU+6edA0pAXCH0YmOxDpCIi2OoRtooXigMCwOnh1zjNZ89sB1XQdc9wJLFv6EVq00I3L8ANSsTapDqRpoo84BCo+A+Fg4yexZRmp7Z+pJshKEZQpKqorvRXxAcJ+MaLynIxziCVLVHMzc4x68y4JQTykWJtVzdDaoW4kJ5TBsEKojMAr7aBPhqtuy11zkxYRN66FUTa0p6DYrwTDDUkYYih26a3W/nNJhi6tzb/+DOF6iDpK8BrTuhLJ11hq1BPVFFMzzlC/8S+3c+eUnDkqe+0JyHPU6E5KpQEKC1WLcLpYm6BUjVlNWuPig5lfhQ1V2d9CuvSrMOtkoFExHepe0yUiTqHW0m2p8suKUXqgKnd7ywEmz4CqFjjhhOyaCR42Hq6/Vr2O6dVvB9Xc+FBNa1SqhiaEas5qAIS6rhIYdzTUJrJnJoga+3ztkq9z6llfYmuziRaMovlDbvOgq0RyKwWGH5loAc2HCOVh1WzAqlmvtpaQXDDzVGq2bsjqWvrChQspHjqSa6+/WTUQGYnkSActUtC5/u00VaEFY+r/G7cikOrncGymHTOJltpKTjzxxKzU5jgOd955J/5wHstWfIoec9fSDZ8bAWEqAbMvrEwDK1ejDx0PvhC016MZQdB8OGaSr50zg8a66qxub3nYM+wXDI6HLCM9knp1DrwyByY4UB+HeBgaW1XjMECsTWzFCvi/X3cXEef5QUupm8roIKxugSEpmBJVo6iNQIsBTgxu/c/cCpx/cANs/gimB2GtVDqRqNgxkXy+uyHl09z17xAcdRz88GfZH5dljqREO4Sk0o1EhXL0DQt1c253oFoor6AYykwwZSkmp3Q0/PnR7I58dmBtpBqRgWqmDbc50N0NqSqhXJKlUCngLnGDHler3zkxE5wOIbsrAiLN2vhRBaR1QduBchR7k0BdU1DBrHPfgJNOyuprats2U44/iU82bkeLl4JugOMyN7oPpMTqaEEEozjNNeixUpxEM3ZrDQINIQQHjR7GfX/8X4477risrqV/7ZLLePKZZ9HCBeixAoQRUI0WqFgFy0T6wzit9QiZROQPRbbUgJ1SwZ0IooZkznNPZa3pAkilUhwwfhLbtm5CixS418pAOg5IG+nYOMkE+rAJULkGdAOJhr3pQ/RoESJegrRS6O01NNTVEQ6Hs1KXh8+P/YLB8ZBFZAqJo2sh1gFFSfj0A8VGrE4oYedAsDZ3/4lxT93dPQLCMKHJVCOpzxJu6rYfFnbA1hQUui7JQw+ES6/PTXPTM9+qCCXYDTiKXUg3N5mJ5B3A/BS8Y0LoIHj4ZXjqpezHUyxeDEcdCv/8E/jb3bGOUOOoPE39ClRp9REBAQTCuYmA6I21yTQT9LsbU5ZrHGigGrMq2cXaoMHMC2FrXQ7MBE+D005WFgPpCIhM1kai6mtC1R4CtqDYJb9Qxx44GeoTcPLJWf07J6Xk0ssuZ8XmGrRAFCOvvDORXATC4A/jWCZ2w1aklPjKximX5I5mhNCJ+QXzn3+Mj5csytpIKm0mWDpsJE/Pew09Wojm9yszQehKJAfF1FSvQy8cjogWIus3I3AQviBYKe781f+jrmJT1kZSadYmEI5TWd/UxdroPqVHslNqyywQVexM5WfoQw4Eww9WG3q0qDMC4qZvXUZ7a6vX3AwSeAyOh10jk7H5eCnUr4avHAlDSqE4DnYrjIjC5iaIF8L8ehgf7D+tTYbAOagl4KBoVwREN62NO5IaF4CwHz5MQkKHcUfAD3+aOyFxZio5aWbEhlE++CihHHUjGrQ5ENfVTVEK0DIM+3LlufPEXyHVrATOulDrzCm3aWi0YYwGn9gqz2ekGwvRIpXrb+EI+Mvfs5+7ZVlwxCEq2yqTtck0EzSlYm5s1Cq/iaorXUeuPHcWLoTZpytGMC66fG1SdGdt2tzHC+gyE0yzNiIMc17ObtOVgSVLlvDq4qVogQiOlOjxYqRjYne0IM2UMsRLtSP9EWRrPan6LeqJjsm48gI+WfphVkXEtm1z0aXf4MnnXkALxhF+N7QTpZHSfAFs08RBQyZaEUKDvCE4dZsBiRaMIi2TYXl+1nyavdVvUKzNyLEHsW3LJsXC6AYIDeko62vHTCimJlyEbKlFBCJIKbE3L0OP5KsGzEoRp4OK6i0Eg946+GCCx+DsbfjVr9Sb4nXX7fy4225Tx2X+KS/f8/P1ZGzENjjIhrUfwarlcMgYxYxIqUS6B/jhxGP6lbXJXEvXrUT3CIih/u5am2I/fGTCcg2GT4U/P5f94E7oO5U8IpUZ3XpL1TgkHfvgKAYn1xEQmVqbp+4AX4tqIHxuc5OvqRt00lG1NAOH6+qGvdSESklKxuH2e+GTdf0f3JmOgGh31KgnT4AjlPeNTyiTullZ1gGlR2VHTFCsjd/s0tqkIyB6sjbpiIgGAKGOd1B+QJVN2dUB9cDcV9/A1gzQ1YhFD+chfCHQAzgdzTgdLeixUjRp46RaQUo0O8VXZk5j+bKPsuprs3DhQgpLh/L0q2+hheIIn99tbgAkRl4ZjtAQPj+yvQktWoTUDWT9ZqXHETqaneTu3/6MDWvXZK25SbM2Z571BSrrFGsjDL8akTluBIRtQjgfaVqIjgZEwTBksgWRakOPFnRGQNz53z+ltqYqa82NZVlcdNFF6P4gRn45vuKR+AqGcPzxx5NKpXb9DTx0wmNw9ia88466ARx22O4df9BBMH9+1+efR8mfKSI2dFjwCQyPQcSALVvgoFIYMgLmb1Hr11YT5I+CYP+xNplr6U5eQIVRpiMgFrarpqvegY9dN+JJU3PD2KRr6421SedbRXVotNTHd00Yo0PMgBWm0gPFi3ITAQHdWRvZAmU6WJpKSNfpioAo12CDy0Q0OsoYz0Ilkn/lKhbPnM2p06dnry7Y/eDOtJlgPiokMz2OEgLGuC7O2WSUbBu+fhHMeUJtjKUN+0CN8kxHRUCEXRFxT9YmHQGRY9YmExVVtUSiMaykg5loJ7V9Hb7ycdgdn2Dkl2O3NWLWruvS2owZnhOtzUWXXsaTz7ygwjGDUaSZdJsWgeYPY7U340gHbAuhGYh4KU5zlfp/l7WZPnkSL859IauMUiqV4oCDJinWJl6iGCOhIR1LCZ1RgaIE85FttWo93TahbiN6KIbQ/ThWkmF5PtZ+VplVM8H58+cz/YzZCJ+f0NgphCdNx1c4DLN+G0uXv0bBkJE0VG7OKou1L2O/YHB6DdscPhx+97vuB37yCQSDsHJl/xa4O2hqgosvVttBBQW79xzDUKxN+k9Jya6fk75B3/7/4HtXwn/dDGVWV3MUD0NjSr25F/hh22aYebhibdb54GM/tI7rV9Ym00zQHhOBtaYS507ywSFlsFHANgOcQrj197lhbHqaCW5fClOCqqnIzLdqtFS+VZsDebramFrjQMKAMy+ETyvhrgdyo7XJZG2K0p47omtDqsF2/x8YbygRb5u7lTRkIvzjFfjv/83+WvqeBHciVdRCi1ANji4gXAjPvQXvfpI9RklKWLQIhpXAq08oZibN2rhlkOd+7kjF2nTGLkA31mZm7lmbTAwtK2bkgQeDbSJ8Acz6rSQrVxMcPkmNYBwLzQhQlh9lwQuP50ZrM3wUT817HS1W2GXYh9reQmg4QgPDh1W1DhHOV2O09kY0ww+ahk8mWTD3SV5+6cWsNTeO43DXXXcRiOZ1sTZ6F2sj7RSOmYJwAdJ21FZU/jCwkwgnhR6Ou5487dz1m5/lwEzwGKafNgN0jdCoQymadQPhsZPxFQwhPHYyRWfdgCw9kOnZ/uViH8Z+weD0GrY5dSq89173A2+4Aa66CiZO7P74L3+p/uwM8+apTYhc4ZvfhPPPh2nT4Kc/3b3nrF8PQ4dCIKBumL/8JRxwQN/HZ3raTIjDqCisrIBaCassmHAIHDoGFr0HQ0MQ8EFzm3rTPqAEVo+EH9+mmIdsY3fNBE8phrp+joDI9LXxNUKRcJ1zLcVEhI3e860agDoBgSL4Uo7zrXqyNjGhdCP5LoPT7qgtpELcCAjpGuYZMON8FbOQi1HZFV+D6q17GNzp9F8ERCDDTFCiGnvHXc+SjrsGjmpuWgEJb1kn8WnbwdQ6JRh5EYY3j+a0VXWUHlK609O+d9d7vP3bt2mpbKF0Uimll5XCqXte/tkzpvHh+irKS4vZumULRrwEp7WBttp/qR7DMTnvzFN55KG/ZtWfpXtwZyGaX6L5wzhmB2g6mj+CbSZVQ9FSiwhEIVaCVaWyrYSuI22L6VOOyAlrM/bgQ9i6ebPKtnJZGxyr8/1Aan5lMti4HS1ahJNoRdZuQA/FQI8grSRHH5RdM8H0qOx7379FZXvFi0EIwpOmdw/uBDRfgMik03jvjT9n5dz7A/aLBqdXTJ0Kd93V9fmzz8JHH8E//7njsddcAxdcsPPvN2xYVsvrhj//GdauhUcf3f3nHHssPPggHHywCiG8/XZFj69YAUVFvT+n5zgKYFgRRFqhdgvUlMH4MljvjqSGur89r6uGlU1w5CzlRpxt7IGZoG9BPUwZon57/jQByxpg5MT+ExEfHICVHcoTpc2BYRpssvo/3yrNKF17NTR/Bj5Hee2kWZt8zQ3ptHsZSTlqvKKHVb5VNv12oFtwJ4MtuHPxYrjsYmja1MXIuCbSgHqNG1yBc9pMMB3cqQvQYFPHaCZfMolhN16IFIL5P5nPw6c/zHdWfodQYajXUy9/fDkvXf8SZ911FiNPHMl7d73HBz/8gGlfnEbeyLw9+jGmTJnCmR8sBaCkfDhrl71LS6oFn4CxI8u49w/ZHUc5jsOf//xnbvjBf2AF8lRwZyCCk2pHBCJgKeM+afjB7EAmE4hYCXS0qDwpXV3kmAFznn8q62aC99xzD9+54Sb0aBF6rLCbYR9CU8LrWDGycbtqfEJxnNYaNKEhIvmAwLA7+Nfc7JoJplIpRo07mO1bN6NF8hG6D2GoxslX1Pv9xFcwBCk808Ddxf7b4Bx3HNx0E9TXQyQCN98MP/lJ7zf/wkL159/AmPvvV+zLzvDGG3Dqqd0fW70a/uM/1PbGnvzWMGtW98+PO06xNw89BDfe2PtzXp2jmBsj4x9QmrE5KgRbN0FpiRpJfVoKz34Eo4dA3ji46pzcRC3sYQSE+V49Rq4jINK1pZ2S61fCyWFY3gbhHqzN1CDUuhtS6XyrGlulkufCKbm3CIhyl7WJZrA2jY4a9Wx0lGbkAB22ONDsgPTB+CNU45XtUdk778C3r4LG1apJ2M3gzt+t+B5Tw4uZGlrSydpUrazlz6Ff8K0Pv0XJxN0Yv+4MadbmgTtBs7tYm3Tcg4bLGjnKkbgD1dg0ohicdHBn+Xguqby/27/VLz3yJX6d92s2L9rMQecc1Ovp3/ndOxz+jcM5+uqjATjrT2ex/JnlvHf3e5z+q9P36EcRQnDdt7/Jse+9x5xXXmfikChDSouZfcZ0jjnmmKzdoEGNVg458hjWbtiMHitA97vBnbqBSiQvx+5owbFMcNpB86GFwzhtdQgpEf4gwrY4f9apPPLwg1ljlNKjsnPOv5DG2jr0eBGaz688bTJYGww/joNibSKFOMk2RGsteiCisq2sJNOOO4J5c7OXu5UelX33+pvA50OPFytvIiGUH5AQmHXb8OUP2eG5ZkMlQtq9fFcPvWH/bXCOPhr8fnj/fcXcGAZ85zu9H5uFEdXW889n1H/+586/x8iROz62eDHU1sKkSV2P2bYK9LvnHmhrUyOoXSEaVd9jzZquxzLXv6srYNmH8MXRdCYvQxdj8+5GKDZhTDvUt8LaNuUbkwudTbq2zxEB4QQCuRU4p2tLOyXbTcoLJS4gaihdSCZrszipRM5Jf+7zrfqKgBAo9iZfdLE2EU3FGhyoK8O+bbaKChgxUQl1c7JV5poJWm3Kj6hRdmdt6p3uERBDNDcCQjLC2EKFMwae/Z9O1ublG17mqKuO2qG5eeuXb/HWL9/aaTkXz7uYUSeN2pG1CYmMCAihmjCJq1bshbVJNz+mBr+5G668coeGNdmSRDqSUEHv7I2dsqn4oIKpN0/t9njB5AK2vr11969xBoQQTJkyhSm5GBfTxdp898YfQLwUPZqvgjsBXKdhJ9mO1daAnleGWb1Bja1sC7utVjVZQlAaD/HEIw9klbVJmwk+8cwz6OGCLtZGaMqwDzpZG6epCs0IICMFXaxNKAYIQprJSy8+nXUzwdEHTqBy6+auCAjDp9bSHQc70QoI2la8RmjkYd3GVI6ZpG35axwzYUxWatkfsP82OIEAHHkkvPCCYjX+/ve+GZIsjKjMvDw1LtpTfPGLMHly98cuvxwOPFAxO7srcksk4NNPu1ik3vQ2G0346APlizLhkK7tlJmHwxsBWNUB7ztQmiPGJl3X5wnurIzAyiqaRx5C5LrbcldbOrwz0yk5LqC2Q5kLrkuqx2sdxdpENOVY3GTmPt/qsktg5RxluGg4ilmIasozJk8orU25gA0OFDiqqaiVauwTjMOFl2c/26ona+OnyxhvD4I7hx9awnuNB6kxK/Dps59S+VEl5//z/B1OOfmayUy6YNIOj2ciNizWe3CnjmJnNFQ9JspM0EYxNH2wNnz0SZ/vHy9d/xLlR5QzfOrwXr/eXtuOtCXRsmi3x30FPlpXte705+hvpBPJv3LxZVTVNqBFCtEDUUhvILnBnXYqgQjnY9VsRC8ehX/UoZibl+M4FkJo6NLkjv/+OVdccQVaFnO3Fi1axNnnfpk2W0cP53dnbXQdPVKAlWjpZG1EpBCZake01an4B80AK8n5Z5/O3x55OGuMUiZrI4KhrrV0UM7NjoW0LQjEINFGYtNyauf9nsik0/AVDMFsqKRt+WvYFSt5/ePKrNS0P2D/bXBA/Sb4hz/AjBkwe3bfx2VhRPW5kZ+v/mQiElH1HHKI+vyOO9SfTz/tOubmm+GccxQrVF0NP/+5Ynsuu0x9vTe9zcmT4K0lULUZisvUOAqUM3GbAT/739wIiNPIQnDn6oMPYUiuRM6Z4Z1pp+QKU7EjG204RoMaH7yTgtEGJPywIgF2OHdmgtDV3Cx8Gk71wxobcLoiINKJ5FHRg7WxXNbm4P5jbXTUxpEulK5m++4Fdw6Xw3nlxL/SUd+BL+LjlZtf4ZSfnEK4aEfH2FBhqE+tC7Dz4E43AuL1umm81dQLI1vT9b+X5f+d0b+9Ba64os+m8OUbX2bzws1csfAKNH3vXlpNJ5Lf/ee/QsEwtKCpRjlIhD/cPbgz0YzQ/ehFo3Caq7DrNrqiXpujDx7NwrfezKqI2LIszjxrNq+/uRAjUojwG+p1zmRtLBMRV+aGGrI7a+MPAYKYTzLn+eyzNmMOnEjF1s1o0YJuguq0maCUEiJF0FKrssEcm44175KqXIMw/DhmEr/dRmNNjbcivgfYvxucI45Qb0w918X3NtTWKq1OJrZuha99TX2tpERpcN55B0aNUl/vTW8zvgzWj4QV66BtBZwwRY2jci0g7s0l+SVUcOdusDZMOaFLa7NgQW7qSzNKQRsmBLo7Ja9sgbgflqRgrB9iAVhpQrUFow7PzTgqXVtmvlUhUKxDhaU8WXrmW5kCinTFLg0UaxPVupySA7Jv1kb4YOZ5yuhQ1xmStND9OhXvV1D5USWaoXHMd3r/+7jLEVUyycW+hxmV16jW0gVdrI1fAJLj5GIO8y/rcipud58rUNtbJ84k7+/LINa3udtL33+JFY+t4LI3LqPggII+jwsXhxG6oLWqO1tjNphEy6N9PKt/Yds2s86ezfyPVkMwRqBwOE6iVTn7Wia+gqGk6repm3NbA1IYCM3Aaa1W7I7uR8fm21dewv/85tdZZW0WLlzIjLPOxdIDGNHCLmbETHZnbUwTqtejlxyATLbi1G9B8wdBM9CsJHf89nauuuqqrNXWydrccDMiEFLbW7oPUFobaSZwbAcRK4SWBmirRxQOQ9ZvASnRo4WdERC3XHsFv/jFL7xU8j3E/t3gPPqoSu+dtHM6e9Ah07wPlGvxbbd1f+yxx7r+P32TfvofcE8FlA6FFUthVg9n4/Q46oN8eGOzWpHN9Tgqc0yW6ZKcMqExNKDBnZ3jqPpVYCfgiDCsaAGRglKfEhGfGIatfmi1lZPzahOaRe7GUenX8uXn4YXnoHUrmB0q3youlM/OCAOWZmptHJVIvlXCJyYkc8TapBubH94Aa5aBMF3Wxh2P6aL7WvoeBHcaAYPyI8tZ/cJqlj20jPP+fh66r/c3+15HVFLChx/Cdd+CQDMxo1ltSUH34E43AiJMO+F4hxpFtbobUqC2Bh97ZpfbW/Oun8eKx1VzU3xw8U4vm+7XGXr0UNa/up5JX+mqu+GDBo665KidPrc/4DgOp8+azdvLVqP5IyBQ4yjNwMgrx6xai9XRjBaMYncL7qzOuZng1y65jCeffho9VqyYEU1zmRuBRHRjbYR0kMEYdvVahGZ0RkCMLctj+bKPsrb6DZBMJhk2ehx11VXosSJws8DU5pZQrI2mgxZAtjSoTDcrhaxZryIgXDPBYr/F5ootXiL558T+1+A4DtTUqBXq5ct7Xwvfl9Cb1qZuLWxaBe9XwelTuwTFoN60C8Jwxmz48c9zW9vOXJIrq2F5s/Lb0bWdsza53JBKbIJzimHuZvC1uQGPonen5K0SagyYdFxuxlFpEfH7zytmTutQ7EyLVGOyuAbrTaUBGqIrUXO+hAIdqiXYOkTicMGl2WdtMv12jFaIS3WdfKjRmCm6zAQz19KbpRqbCTqdkvtaSx8+dTjv/uFdxs4Yy/jZ4/ssZYcRVVpr8/yTEEGxRtDVtKQzpFKOinwwhNIsJYRiunwCnN333Jn7nbl8/MjHfPXZrxIqCNG6XTEz/qgff9TPkjuWsOSOJVz3aVfcynE3Hsczlz7DsCnDGHHCCN6/532StUkmXzO5r9P0G/7617/y/qqNauVbaAhfECkdfMUjsNoaEPFSzKr1GCWj8JWNxaz8DMfsQAidsrww/8yyiDitA/rCeRfQlHCUWNcIQDo+3nUjxhfASSV3YG2ELwCahjATfO+qS/ntb3+bY9bGZZQcC5nqQKJBOB9aG5WBZSQfmqsQhh8tWgCagZNq467/+SVXX3111mrbH7H/NThvvgnTp6sYg6ee2n1X4L0VvWlt8sNw7hHwwkKYdAAMLes63rLVSOqqc3JTT+ZI6pU5MMGB+jiUlLouya2KtZkQg3c7YH7DgAV3do6jQj7ID6k4gXIBq5NwfEg5Jbflwco6aDHAicGt/5l9M8GefjsHB6GyA04MwMqkamziGrQ4agvonZRibPKC8FFSNT25ioDozW+nSFdMSKPTlUrezUxQg7G62uhqlqr5GTEB/rhzRqn8iHKEJjjjd2fsfm2LF8PXvgzJmj0L7uxMJMdlbXbfc+f9u94H4OHTHu72+Cn/dQqn3nYq7bXt1K2u6/a1Qy48hI66Dt68/U1aK1spPaSUQ399KPmj8nfvZ80hHn7iOaQviJCA0PAVDsWqr0AvPQBry3K0SAH+kYeQ2rIc016HEAJDmvwpyyJi6CO4U4huERC2mVJmgu2NCMSOrI3dxdosWrQoK/WlR2Wzzj2ftqY69LwykCjWxrE6j3M0XY1fWxvBHwLbhNYa9EheziIgHMfh/vvv57d/uJPK2iaEYTC0pJCbv3N11l+fwYb9osERQpwDnDNu3DjlM+M4u3rKvoPetDYAE4bCB8PgiQ9h9tFQGO0fvU0mmxRzRyuffgC1I1Rw59uuS3LQDxMMKD0Ylq3PLWuzq3FUAzAuDsurYIof6iUsTvSPU3JvfjvrOiDkbkZFNMUqNWesfsc05bfTCrRrcOZXcp9InumSjHQ9d0RXKnkma9PkdOVb6RH46u6ZCX7y6Ccc/a2jKZ20c0dgQLE237gYXnwa/LY7jhJdrE1hhplgq+yDtdHVtdtDp+T/kv+106+fetupnHrbqTs8fsy1x3DMtV3/7ub3HEUPEKrrm9A0A/xhrEQrVnsLBCKYW1dilI6BZBtmxWqEaieYdsyhzH3h+ayKiLs2pM6jXQup4E5Xa4NwYyBARUDgIJMJtHgpsr0Z2VrrsjY6Pmz++NvsNl6WZTFj1tnMX/AWWjCKHitRrI10OiMgpOWgFQyBhkogqViblhqEpqOF46AZKgLit7/IKmuTTCYZccB4GhI2/iHjCZ/0RYx4CXV1W7n5/x7l5Tfe5PFHHtxnm5z9osHpNaphX0NPT5vSoTBjNlRvU2OpnhACzj4S5lar7Kj1FbnV28CObNJHcbBbYUR0x+DOtEuyruU+uHNX46hEG5SGoCAK77TAcAOccO6dkkE1Xgseh7ZNELAgYkPCUaxIow0jfWo1Payp3KgCA+osaNOVFujkc3OXSN6XS3LaTLC5N9bGNRPcTdZGOpK2mjaWPriU6uXVva6F91rb174M1HYJmWHggzv3UpQW5lHdASlHQxgB7IZtaPnlGKUHYFauVlEMjk1B2Mezj/0zq+MocDekzj6H+QsWokULdgjuNPLKMJu2g+brjIDQwnldZoKhGNgW5888hUezbCb41ltvcdqsc3Aw0KMF3SIgpFS/SEvNjzQc7PoKtFgRTqINWqrdCAg/0kpy1PhhvL0wuxEQf/rTn7jhxpvxFY8kMGw8Badfg+bzgwRfwTB8pQew4P3Heeihh7j88suzct7Bhv2iwdnn0ZfO5v6fqo2ZMQVqLNUTDW1w2OG51drsbCSVmWvVGdx59MC4JO9qHNXeCseXwkoD1qUUi5Nrp+R334VrLoYx9dBqqqam2QK/o7aR1lsw1Q9Vunq8wK9iBHKZb+U4HHDfXfDOv/rOttpsd2dtDNwICPaYtdn05iYemv4QxQcVc8FTF/RpltclcL4eln+oGpsy10ywN9amMwJCqLqS7nG5iIDYy/H1r5zLrb+7H+FoaJqGyCvHaWskVae2fYRjMe2Yw3hxzvNZ3fJJszZnnvMlkvjQ4mkhsY5MB3fiJn9rPmSixY2AaMZpbwDdQKJRENR57vF/ZLXx6mRt3ligPG00gdBUEms6AsJJJtAKhnRGQMhwHk7TdjTD3xkBoZtt/Gvus5x44olZqy2ZTFI+cgyNNVVo0SK0QITIhFPRfG6nL9ToTI/kYQ4/igcff8ZrcDwMYvSlsxlVBA99CO+0wuii7mOqXGttYNcjqYMndeVajfaB1QjrawbGJfnDml2PowwT2iwoGA1fujD321sbl0JrA4zLg3ZLbbWtNWG0H9YnIKLD2ykY51MjlVofbEvmxik5Q2szvGk1+GTf2Va9RkBIFdy5hxEQo08dzX85Ox/5dPnt/EUJr4Mua5M2E9QYuODOfQCXX345L/5rPq8vWQ6hPJAOpgDNF8QvTa7++vn89r9/lXWtzcVf/wZPPP0cel4Jmuw7uNOu3YhWNAqiBVjbVXAnRgDNTnLnb2/nyiuvzP5a+qxzMKWesfpNZwSE8IeR0kH6ZBdrk3TNBINRlUhuJZl27BG89GJ2IyDuuOMOrv/+LaBr6HF3VCYERuHQHY4Xug8tVkzNmsasnH8wwmtw9gX0pbMxdDhlJCxohHnrYWJe/2ht0tjVSKq2TK2lrymHBSugyQdlA+SSnGZtBmoc1bOxiSag3FDi5YaEGkWtT6gb90ZTbfU02UqQ/VFK1RgohPO+mBPWZketjezO2vTMthqjqcZms527bCtQWpvZs2DVG4Dj1uKyMbpQa+rbrb5ZG4nH2uwCmqbxxN8e4sEHH+RP9/2VbdV1xAJ+Jk8+lB/ddD3HHntszoI7tXAeWiCqMqL6Cu6MFiObqpB2Es0fRFoWw/P8rFm9Lqur32ot/es88dTT6JFCl7Ux1KgMOiMgtPxhONXr0XQfTrSwi7VJR0AIk3lzn8pqcGcymWTIqANoqK5CixUhhEAY/k42yaqvwIh3jzSRjo3dXENJYX5WahiM8BqcfQHVFb3rbACKYjAiDJdeA6+8kDutTW8aoIptcHBG49VzJJUO7zygBFaPhB/fljun5F25JKdZm2MD/TuO6quxGe2D5e0wxqcammM0qPFDcxLyDGiSsMUGqcOQMXDWuXDGF7JfX9ol+b3nwJ+CqIbQ5I6sTX9nW6W1NhedB8lqd11edGdt0maCfbI2n09EvD9C0zSuuOIKrrjiipx8//Tq9/kXfZ3q2oaM4M4OdxS18+BOpFSr37bFV86anpPgzrPO/TLtloYeLexibaTjam1EZ3AnVWvRy8bhtNQgWmvRQlEVAWF2cGeWRcTdWJt0cGfa6NA2cVIdOKkO2lbNJzB8QpcwW0rstkbaVy/iGz/ad6WpXoOzL6B0qNLc9KazqW9VrMiUKf3TPGRqgJYsgqJRIEuVeDMd3Jk5klpX3f9s0sObdnRJPjNPsTaLW/p3HJUpcB4ODHcbm1gY4gYEbIj6ulyS88JKF9QIxEfAvX/PDZuUNhP8xz+gfYvS01hCraMnZS+sTT9lW4G7IXUJzHvaTW9HNTaC7qyNIzPMBIVrJij7NBP0MDBIj6OefG4uWqyoe3Cn0NF8Ax3c+XWefOY5tFAeIuBX/z5c1gbdhzRT4A8h2xpUcGc4H3v7ajQjgBaKI60UQ+M+1q5el9WYhWQyydBRB1Dfydq4wZ225W5w2UhHYne0kqxcS93LdxCZNA0jVoxZu4W2VQvIT1ZxWTq+Zx+E1+DsDehrQyp9Y5sxWwmKRw2Azgb61gBNLINNm2D0CMXUpJ2S+3sk1VPgnOm3k3ZJ/lcVHF2ikq37YzuqZyL5eE05IxeHIJ6ChiSMCCg90lQ/1EVhbUKlVsfzoXwk/Oj3ihnJJnqaCXa0QJGmRjxxd5V6i9MHa5PjbKtM1karUVqbQq3LaThED9ZGQlSq7KsOd0PKF4CLvr1bAmcPuUWatTn3/Atptv1oEbexyQju9OWXY3U0D1hwZyZrg9CUwNlKdbI2wh9GJjsQHU1oeeU4rbXQWtMZ3CmsJHf+5udZjYCwbZubb76Z//vTnWAElNbGUIyStE1kKoFjptBKRkPdFhWpES8mWbmWVOUa5RFkm+ipVjbUVe+zK+LgNTiDHzvbkPpwlmIWpkyBD2bCvJf6X2cDfWuADjsAXq2ETRu6gjuF6P+RVE+BczQOqxM7uiRvj8LKtv7ZjuqZSJ7nBy2lwhxHB2F1C0z1QZUfFiXgoDAcFocaDZKu5062r11mIvmBBmxrV81NTHMTyd3V7/5mbTIjIFZ8pFbly3WoslVNtptt5ZOq4dqBtXE81maQITO40wnF0YJp9rl7cKejGUjLBDOJXjQSp6kruFM4DtOnHM7cudn13OmMgHjm2U7WJt3YAMqQz0wq1qapCi1cgHQsnMataL4gwmVtpk2eyLy52RMRAyQSCQrLR9DR3IDuamo6tTZIpG0pM0F/FKd+GyJeimytx67bgh4tQOp+ZKqD8cOKWbZ0wz4f3Ok1OIMdO9uQmjcP3jtW3ei+/V1477jc6mygdzapt1wrUCOpFSNh/jYorO4/M8F33+0uJI7FoThD4Ly5CeKFML++/1yS07X1lUjeJFRw56pWOCUAFW5jMz4EYT98mISEnptU8p6hndODsM2EKGodvWcieVs/sjbpcdRrz0LYVAaHhZpiYwICwkIFi7a7IwMH8LuszW5GQHjoXziOw8Vfv4xnXn0bJxjrHEcJX3CH4E6nsQItXoaQErNmA8I19Iv5JHOeeyKr46i0wPn6W36EpQW6sTYAUjoIIZD+MDLZjuhoQsTLkG11YJto/jAgMKwOXp3zTFZFxI7jcOedd/K9G25CBCMua+MHZGcEhGM7aEXDoX6rioAI5SHrt6AFo4h4MSCQHU28Pu95Tj755Kx6FQ1WeA3OYMfONqQm5qmGJn2zy6XOBj5frtVhIyFwMLQOy72ZoJQMe+FpaFvfXUjck7UpDEDUD7Fjcu+S7Na1y0TyVa1wSh5s9cFbrTAuoBqbj5KQCMG4qbnNt3r9CWioVixXoYDPTMWA5Gs7JJLLIh2R60RyUM3NCVOg9mOISSjUodJSrI0JlOqw3YYhGS7JtlSr/pYDwoCJR+Vme8vD54KUkpt/+COee/0d8IfRBF3jqIKhpCo/6xbcqUVLkB1N2IlmNMOHsE3Om3kqjzz016x67pimySFHHsOaDZvQgzGEroI706yNioAwcdCgtQ4tGOvO2vhDirU59gjmzZ2TVdamM7izqhI9r8RtutwICOkgAlF3ZT6AU1+BiJUg2xqgtRo9WtBlJnjQGN5elD0zwb0BXoMz2LGzDanCqGoa+gufJ9dqVTNcdWNuG6+M+oq2vA8XHd1dSBwNdmdtRvvAaoL8Ubl3Sd7tRHK3sTkoCHUOfGTmtrHpmW+VJwChGJomGyJC6ViaHKW1aXNUvtU26SaSo5yIc6W1eecduOxiSGyGoa7AGVdbExZQ7aiRlANUOjBah+2u344DxIbAI09646hBhiVLlvD0ywuQRrAzuFMYahxldbT0GdyJ41CWF+KfjzyS9eDOt956i9NnzkZGS9FDsa5NI7pYG0doCJ8f2d6kIiCSrYhkG8IfAQQ+J8mrc5/m+OOPz6rA+ZZbbuH3f7zLDe4s6R7caadwkimMolEq20qmIJyHbKxA84cQ0UJAQLKZN158npNOOmm/YG0y4TU4gx272pAqHdd/tQymXKs0egiJA6Nbob6uu5BYE91Zm/4SOH+eRPKPbbXGPClHjQ3syNqcEoTPUhCRkK8rh+QRGmyyuoTEcV01XkYAR9PQZnwpNxEQaa3NmmUgTTXCEyg2KYny4EmzNhulilnQBKy1ISHB9sGML6vavNXvQYe5r75Bu+m4oliBr3AoZt020P0qAiKvHP/Iw0ltXobprEUIjaAu+f2v/yvrwZCWZXHTD25l6bJP0ONF6KEwToIewZ0ua+NGQIh4KU5zlXJU9gWQlsn0Y4/gxbkvZI216Wy6zv4iZntz9+BO21JOxP4wThLw69gVn2EMHY/VVA1NlejhvE7W5uJzz+SBBx7Iqpngfffdx3/8+Ce02DroPnRspk85nOeee27QsUN7bYMjhDgA+E8gT0q5i4CavRgDvSGVib7YpIHItYJehcRasdm7kDjgg+Z2ODzHAufBmkierq031qZQqI2kqA6Nlvq42QZbKFFxVIetNhCBQCEVxx7FyGw3N5lmgkYrxKVqaNLjqLTnTiZrM0pTrE2DrY6NlHuszSBHRVUtmqZhhGOY7a3Y7S2IYBSnuRYtVoJsb8Ss34zQNDSp5WQctUMERKwQYQSUED0zAqIX1ob2BtcDJzesTWYEhBaJ7xjc6ZhIy0IvHIFsa0IAMhTH2vKJYp/iJUgrRSBZT21NDaFQH9EmnwOJRILSYaNoTZiERh5C/qTp+AqHYdZvY/6K1ygbNY6qTWsHVZMzIA2OEOIBYDZQLaU8JOPxmcAfUJF4f5FS/rqv7yGlXA9cKYR4Mtf15gS7Wv1OYyA2pPqqrXQI1K0buFyrnujVKTkFo+O9C4kbAsrRuT/S0vckAqI/EskzzQTbG2FaFFZ1KNam2YYxfliTgLCuxlH5BtSaUCNgnQ2lI+C8r8IZX2B9Wxsjs9XcZERAdAZ3Fulqa0s4XeOozgiIDNZmje26EfshzSh5rM2gxtCyYuL5BSRaUwhfEMsN7vSXjSW1Q3DnYzkJ7pw5+wu8Mf8t9PxSNCnpFA4K0S0CQvbF2tgm06fkhrXpDO6MFyE0DegK7hT+sPK2sZqxKz/DGDIeu7kGmqs6gzudVIJbrr2CX/ziF1lrCm3b5sYbb+SPf7oLEYoQGnkYhbOu78y28hUMITjiEOpe+gNf/vKXeeGFF7Jy3mxgoBicB4E7gIfTDwghdOBOYAawFXhPCPE8qtn5VY/nXyGlrO6fUnOA3Vn9Fl3/6PptQ2pXteVPUI3DQLFJPRuvzz6DKeGum9qhYxCvb4MDZP8KiQdrBERfLsl1AiIWhASEDaUDOiEE2w1osZXBYANQr0G4BL7QI7Rz/vzs1NdrBIQGSKUFimSOo9LZVmn3ZAccAw460hMR70U4e8Y0Xn93GU0tFUhNQ8svx25vJNkZ3Gkz7ZhDcxrcmfLFOj13nGSbayYYwEklEMFIVwRErAQ6WpDtDQjdADRiBsx5/ql+CO40AIG0U53BnXrhCGT1BtVkAdaWj9FDcUS0EGmlKPLbbK7YQiAQyEpdoFib/LJhJJsblZmg7iM8aXpXcKcLzR8gMuk0XnvzgaydOxsYkAZHSvmmEGJ0j4enAGtdZgYhxGPAuVLKX6HYnn0Hu7v6nUZ/bEjtTm0vroSiiTBvVf/77fTWeK2sUB4sqyyYcAiMLyOxtJTg/Ib+FRIP1giIvlySoxq0A8NcnU1Yg7cTMM6vmp4tLmuSi9DONHqJgOgM7uzMt7J3HEdtc5TWJuqNo/ZGTJkyhQtmnsKf//EMdQlJyrRIagItECZkSC4772x+++tfZtWwb/HixVx17Xf59NPPMPJL0f0RnFR7RgREGVZHM1LaOM21iEAYLRzCaatDSInwBxGOzfkzT816BMQOrE1GBATQPbizcg36kANxWmqhtRYtnAeagZNs467/+WVWIyA6zQT/8Cfwh9DzuoI7fUXDenmGwFcwBFsOrn+LQko5MCdWDc6c9IhKCHE+MFNKeZX7+aXAsVLK6/p4fhHwCxTj8xe3EertuG8C3wQoKys7+rHHHsv2j7JbaG1tJRpV+pXRf3uASGkl5siCHY7zbW6grXoIGy/OTebLrrDL2qrKqTv6eIo+XEygqZZkXjF1R02l5eCDc3qjia1cyZg3HiExbZjS1ACxl1dgDGtHCIeWYeMx8wswUynC21oJv78ep0Gn7qipualPSmKrVjHk5Rco3P4R5gklGB814JwUgaiBtrEd//IaUtNK0ZZ3oDe1I0cYpIYWYaxrIdFUTPWEaWw750s5uW6xlSsZ98LdBDuq0cZYaGuSyKkhxCcJhM9WDc5xflhmQruDjGnQCKLOIkU+1YedwvqrrulVZ5P5d3mPICWxlSsZ8vILFL3/Dj6jFYboCFsqM8GkVDELW2yI0bW95QhklY1ISGRS0DD6SD75xa/3+XHU577OgxxSSlatWsXcl//F2s0VoOmMGzmUs2dMY8KECVndQrr9V7/hrfc+RAvElHtvtBAAJ5XAiBVjtdahxUpw2hqQjo0w/Nht9QgrBbqBQDCirJCbrvsWEydOzCprc/MP/4NlH3+MHi2CHsGd6D6cRCtayQHY1euV8aEvCC3V6IGwMvezUsR1m3/8/dGssjYdHR2cc95XsRNtirXRNITu6wzuLJh+NeGxk3d4Xvu692md/xfmPfnoDl/L5d/ladOmfSCl3LEg9uIG5/Ng8uTJ8v3338/Wt9sjzJ8/n1NPPVV98r0rVXhir1qWdnjfgT/e36/1dWKw1NbXOGrywV1eO6u3q/DOo0Lg5MNRk6moqGRoaanS2lx1W+6ExJmszTgTin3KtfngEEwaoo55fRs0myoCorpdaVySgdxHQLz7LlxzMYyphypTraEv64ARQnnDrOtQrE0CGG1AUod1psvaHLZL1qbb3+XdRXocNfdR0NogkVJsjR9l2FegwxZLmQuGhTuSEspksEGqhHA7CufmyHNnEOJzXWcPO0RAoBtoviBOqh0tFEcIgRaIYnU0q63Ahgq0opEITWDVbEIgkYCfFK8+n10RsZSShQsXMuOsL2BKDREIueMougV3inA+VnMtmmOilR2I01KDbK3tjIDIRXCnbdvcdNNN/OFPdyCCMTRfYIfgTtAJjpxI8azvI3xd6/ROKkHdvD9w2oH5vWpwcvl3WQjRZ4MzmLaotgEjMj4f7j6272GgV793JnAe6NrS9e1qHCXoCu98dyMUmzCmHd/mBvigNTcjs51pbTKDO0flQzTUfxEQ6bpeeQHm/wuaK6C9Fg7Kg3YL6hMw0gcbkqp5rfJBswWFfljrQJMJWgGc10Nrky1kjqPKXEO+Rk3pbEzZ3Uxwg620NmM0lXm12QTpg/Ge1sbDrtEtuDNaoCIghI67Z62CO83EjhEQzdU4VocS9lo2p+UgAsKyLM48azavz1+AES9BSInWGbNA9+DOpir0cAGObWJtW44eiHQGdx514DAWvZU9wz4pJW+++SbTZ56Dk2hTZoKa7sZTmOq9VjOQjgSfn8TmldTO+z2RSafhKxiC2VBJ2/LXsCtW8vQn27NSU7YwmBqc94ADhRBjUI3NV4GLsvGNhRDnAOeMG9ePnjE7w0Cufu9K4Hz62fDAzwZ2Lb03HdCwIoi0Qu0WqCnrHt75RkBtBL3v0NYxhJKrr8udpqUvrc2kIV3Bna9uh8ml/RMBkVlX2ITwdvAllDS/IQljw/BZq2psatxU8lEGRKOwNgmJcG7iH9K1ZUZAlAs4OACrUqq5yYyAiAiVJzXegE02bLPdCIiJuTET9LBPoc/gTlBNS2Zwpy/YawSEBOI5ioC49957+e6NP4BAFD3qrqXbpmocrCQ9gzvTERDCNtFCcXIVAWGaJsccdwLLli1DBMJKa2P4SQucnUQrEoE+bAK0tSgBdqSAjo3LSFWu6RyV0d5Ac2PDoFoRByXr63cIIf4BLAYOEkJsFUJcKaW0gOuAl4FVwD+llCuycT4p5QtSym/m5eVl49v9+5gyBY6YqcYo66rV6GdddW5XmNPIbB7GliqmZmwpzDoAPpqnbiIDVVsavRkKHjpGpWnHfbB1U9fjtgNtBvzsf+GP9yvtUi5GP5nXTUe5JMdDirVZ1QytHeqcJ5TBsEKojMAr7aBPVqOyXDU36UTy+FZYuQoO0FVcwcFh+CyhNC3xgGpsSoFhIfjQhOUaDJ8Kf34OnpqX/QYiPZL67gVQsVRFQAip0r1DqOYmzdpUO2orKqJ3D+689HuweJknJPawUziOw423/JDTzvoizTKAFoygBSIITVeRC/4wUtLJ2jjtTWjRYmhvxG7cqiIggAtmTqNm64asjqRM0+TgQ4/k2utvRkQKEP6QEhJLB6SDnleKRCB9IZymKrRgDAJRnMatCKQaSTk2046ZREttJSeeeGJWapNSMn/+fPyRfJat+BQ9VoiW1vbYpuuUbCENPwgDp/Iz9GEHgS8EjRXogbBaSzeTnHH8UXS0tRIO98L6DzAGaovqa308/iLwYj+X0//o79XvTOwq2+rVOfCfP+vftfTdCe/sZRzVr35Ar8yBCQ7Ux7u7JA8Ua9MzkbxAh2QbiCToNkR9qr63WmFCWDkBf5xURn7BofDnv+emEYTuqeRRR21CxYVqXFolDNdhg9U9AmKLAysstUE1LEfBnR72Oajgzm/wzGs7BnemE8mlleozuFMCcb9gzguPZz0CYuHChZw+czZ2II4eK1CsDRJpWaD5VbPlOIhATLE1vQR3+pwkr8x5KqusjWVZnH7mLBbMX4AWLXAbQcW8SDvlam00RP4QFdwpNKQewN68FD1SgMgvU9e0pYqWxoZB2dikMZhGVDnDoBtRQf+ufmdid7Kt+qu2PQnv7GUc1a9+QLEOxUL05pKc1tpURvonuLO3RPK2hq4IiLRT8okR2GjBVgMaTYjnQ/lI+NHvVfOQbfSWSr5WquYmLlTy+GcmHO+HGg1ana4ICMeAgiI4PUc6IA/7HKSU3PLD/2DOgvfAF0ZDdgV3piMgDD9OWwNoBnpUOSXbyRY0w4fmmJx4xARefunFrHruWJbFmWefwxtvLECPF6EZfpB0RkAI3Y+UEgJR7Kq16GXjkNECrIpVaEZAsSRWkluuvYLbb789a7U5jsM999zDd264BTQ9Yy1ddEZAoBlIXxjMJLIhI7gz2YQeKehkbVRw55ZBN5Lqif2iwZFSvgC8MHny5Kuz+E13z4l4sGEwiIjT2NPwzsxxVC5jFl6dAx8vhfrV8JUjYUgpFMfBboUR0d5dkvuDtdlZInmBD8pN1dhMDSqPnbfaYWwIJhfDZw2QdJ2Sc3Ht+kolDzjK46bJVuOyjTbMT8J4H/g0ZTKYCMEhx8EPfzb4//14GDRYsmQJcxd+gAiEEaYFvlBXcGdnBEQNeqwUJ9GMWbsOgYYQgoPGDOe+P/4viUQiq742Cxcu5Iyzv4ipB7oiIBBuw642lqU/hNNSq5qxvCHYtZsAiR6MIi2TkqDDpg1b8Pv9OzvdHsE0TSYcfhTr1qxBC+d1sjbSsQHZGQGhlR8IlWuUR5DuRzZuRfNHOoM7DaudV+c8k7VRWa7h/Zr0eZD+LfqBn0F0rRJwRl2h7j13qK8PVsyYrcY6lt398bSI+Ix+zLbaWXjnUDe8s790QD1fU7ENDrJh7UewajkcMkZpWqTrknyAH048pv+0NunaKpcogXOqHUSL0tWsSakx0Bg/hDR4JwnFGuRFYEMYnm2A1olw4/9mv7501MKpx8Mr90KkQa13x92mZpRPjcUi7lr6OEOFdy5IwbspCB0ED78MT73kjaQ87BHmvvqG0mq5Whtf4VC1heQGd0op8ZWNw2mtxeloQgiDgoif+c8/xsdLFmXdjfj0mWdxymlnYofz0fxBxcYAIDHyyhSJo/mQrXWIQBQMP7KpAtLMk5Xi/LNOY+vmTVlrbtIbUqFYPhu2VqHHitT6t+5DOhbYKbXFFYgi0XC2KzNBDD+kWtDD+YhABGmZ3PzNS2irr9qrUsn3CwYn6yOqPXUiHkwYTNlW1dsGT3hnz9d0wScwPAYRA7ZsgYNKYcgImL+l/1ySobuQ+MgQrKqFWH5XBEQ6kfytNhhrqCZnm65yrkaOgpOnwxlfyM1W2c7yrdKp5Mf6oCoz38oCU4eCEm8c5eHfQkVVLXnFpdQ3NtHW1NBrcGeqfrPKz3TsnAR3ptO1v3vTD5H+CFqscIcICKu9GUc6oPmQiRY3AqIZmWx1R0Qa+SGD5x7PbvZWtwiIaAGabqiMLdsizSY5UkIwH9lWi/CFkYC99ZOcR0D0F/aLBifrI6pdCXVfeaH/G5zdHZkNpmyrWgfGFAxMeOeucq0yhcQFfti2GWYeDWvKYcEKaPJBWY6brvS1+9uf4AhHZTJFHdhaA6VBWGuqCIhuieQS7BD84PbcJJJD14bU60+ArxGKhHonycy3ajRVCvm7JozRoT29/i1h7JG5i4DwsN9gaFkx20U+2ysqSHQkSDVsQ8sf0iO406EgbOQkuNM0TQ458hjWrF2Pka98bdQ4qnsEBIYPq2odeulYiBZgbV+jzP2MALqT5I7f3M6VV16Z1XiKHYM7DfVvTTpgm0gkIlaKbKhEtNej5Q/DaapEOFZnBIRMtWfdTLC/sV80OFnH7gh1+xN7Et4Jgyfb6qEP4Z1WGN3Pnju7YyR46Bjlkjw0BAEfNLep63ZACaweCT++LXfXr6feRktAcQH4DZhYpLKtDjcVc7O4o38SydN1vfsuR954HYjNkOf62qzsUA7EbU5XvlUkg7VZY0GbDs0CTjlfpX7vpW+YHgYPzp4xjY/ue5xxEw5h+XsLEf4hWK2NpOo2q/GUBl888xQeeTA3rM11378ZLX8IeiSvB2sTwkm2K3bEtlRzESvBqlKNjeYLIC2T6ZMPy2oiOaim67gTTuLDD5d2C+6UtqnGYLoPJ5WAYB6ysQItWoSTaEPWbnATySNIK8lR44fx9sLsmQkOFLx3mc+D0qFQ19r71+pb1df7E7vytnnvvf6tJxM7Y7tOGQnJaP977vR2vYYVQSToGgnWqLX0ISNgfgOsbwbb1z+19aa3iUnF2jTUw6iISiT/IAWFDgyNw6eif3Q2X5oF13yRaOt6mBJUTE7YZW0K3FTyIZrS23QAMTeVvE6ALIIvXeM1Nx6yhilTpnDG0QcRlh1MPnkGw0vyCft0IqEgkyeN4/Vn/8HfHn4oqyLiRYsWMWzMgVx7ww8QsRK0QBThC3RjbexUOyKcj127CRHOR48XI9sb1TaVpuGTSRbMfZKXX3oxa82N4zjcddddBGIFLF25RrE2hq8z30raJo6ZAn8YKXRor0fkDUW2N6A5SfRIPmgGItnCGy88wZJ3Fu/1zQ3sJw2OEOIcIcR9TU1N2fmGg0moC7s3MhsoVFdAUR9sV1EMRgxV4tzWcWr1u3Vc7sS6aeyOkWB6LX3q0fCRgG1DcltbZ4bUlfDY/0JZPZgdylBwYpEa7bS1QiKpEsknlcIaCcslHD4b7noyN4Z96Ybrv2+CxHIYDiKPrnFUOpW82VH5VouTUKrD0CDUCNgioewIuOsJ+PX+kSHlYde46y4YMwaCQTj6aHjrrT1/3uTJgsMP+Sb/71tf5egyg+MnHcC3Lz2Plx5/gEWvvcRxxx2X1eDOr13ydU458xzqUhp6JA89ECEzAgJNx5ESaZnIjmb0opHI5mrs2o0ITYBjc9rkQ2mu2pZ1N+KDDz2C73zvRuWSHAh3MxNE9yE1P47QsBsq0UNxCOXh1G9C0w20QAQcm6PGD6e9oZqTTz55rxER7wr7xYgq6xqcgRDq7gyDbWSWiV2tpZeNy/24rKfeZtmH8MXRSmeX/nfcl5Hg2ja49PrcNly7ioGYWA7bovB+M4ythVFlqpnW8+DK7/aPwNlugvFqrVvmG12NzVpTpZLXOmokFdGU902u86087LV4/HG4/nrVrJx4ovo4axasXAkjR+7Z8846S7By5RR+9uPcvH/0FQHhSNm5XdQZAeGyNr0Gd8oEr87JbnBnOgLiuhtuQkQK0WMZERCZwZ3+MCQ7EI4FoTh2SzWa0HIaAWFZFldccQVPvfASKeFD6DpF8Qg//eH3ueqqq/pN0+O963wepIW6/c089IWBHJmlmYfb/59KIr/9/6nP06vyA8129bbSn2fCRx+o9e/0Rn+asTnwINhelvvXNPO6XfgF1UQcFe09BqIt0cXarJWwxFSs0sU/yl1t6ZHUb26EoQ0gU5DngObmSK0zYaiukr/fSSnWZkgQtkqoD8OYEzzWZi/E8OHwu991f+yTTxRjsnJlds7xu98pidjVV8OECfCnP8GQIXD33bl53udFJmuTGQGRZm2MvHKklcRxQyl7Z22crLM2ab+d4qEjOyMgNJ9fZUhlsjayewSECMagowHdH0QLRnIaARGIF/OPufMRww6l4PRvUXTuj7AO+SI3/u5hLrjkMhzH+bfPtTvYLxicnGCgnIh7w0CFd+6OuHmg2a7eRM4nT4K3lkDVZih2gzsh90aCafS8bpmeOykTGkO9x0BENBhXBnIYnDkr+0Linqvf0YRyRS7XoMKEJgHjw4gVzZAXUI3NaAOSOqw0odqCUYd7G1J7MaZO3VGyd8MNcNVVMHFi98d/+Uv1Z2eYNw9OOqnr81QKPvgAbr65+3FnnAFvv9339/m8z/s82Glwpy/Yxdq0NaDFS7GqN6AXj0RIOiMgAApCOs8+/o+sbm+ppusynnzmWbRwgYqA0HwgNJA2aBrSotfgzswIiFyxNioCYj6+0tH4S8ZQOOMaN7wT/IXD8JWP5bW3H+Whhx7i8ssvz8p5dwavwdkXMFBNxO76AfXXWrqUxFauhIWvda3KV2yDg3vobcaXwfqRsGIdtK2AE6b0z/XquR116lCIxdW7d9pzp7Ialjf3fwxEzwiI4cBwH6ztgCYNxodhVSuckofc4oNWG/J9sNbxxlH7EKZOVaOfNJ59Fj76CP75zx2PveYauOCCnX+/YcO6f15bC7YNZWXdHy8rg3/9q+/v83mft6ewbZtLLrucp56bC5F8tKAarXdGQBQMJVn5GY6Wj9NcgxYpwD/yEFJbliNtCyEEmm1y529v54orrsjq6veiRYs4+9wv02brbiK5DyQqF0rX0SMF2MlWFdbZVIUWLkA6Fk7jVjRfEOEPIa0U0449nHlz52ZV4Hz33Xdz3Q23gG4oM8FAhMiEUzqbGwCEhh7OxxhzDA8+/ozX4GQLgzKLKpsYqPDO3fUD6g+2y71Bj3njH3DC6C42ackiKBoFsnTHXKsP8uGNzSpOINfXqy+dzacfdGdtJsTg3Q61vdUfMRB9RUCsTEKxHzTR2diwVYV3OmP96E2owMxEGMYdAT/8qcfa7AM47ji46Saor4dIRDEmP/kJFBXteGxhofqzr8BxHGbMms3iFRsgnNdrcKfV0dKdtUFgVqxGCBXFMK48n48/+jCrG0iZrI0eKUT4DYSmkY6AkJhIy0TEIzit9QiZROQPRbbUgJ3qZG2ihmTOc09lVQeUSqUYc+BEKrZtRYvkdSa4I8Eo3FEaIXQDLVZCzZp3s3L+XWG/aHBykkU12DAQI7PBJG522aTEtGEwolQ9lh+GiWWwaROMHtE1igJ1vQrCcMbs3JkJ9lIfM8fAw5uUzibmg2iwO2sT9MMEA0oPhmXr+4e1yWy6PqwBkVKJ5E02jAjA1qRKJT8oCPUO4hML6gVMmuo1NvsYjj4a/H54/33F3BgGfOc7vR/7eUZUxcXKS7OqqvtxVVVQXt739/m8z9sT/PWvf+XDdUqvIs1Et+DOlBvcaTdsQ8srxz/ycFKbl2E5JkJoBHXJ7//7tqyzNm+//TZfOO8CmhKOy9pkRjioCIhUYyVOKgnV69FLDkAmW3HqN6v1dV8QzUpyx29vz6q4t5O1uf4mRCDkmgmqVXlppUCAVV+BES/p9jxpW9gtNZQU5meljl1hv2hw9grsjeGdgym4M80m6T3EzIcdAK9WwqYN3RucXOuToPtr+socmOBAfby7S7ImurM2QwWEC9V4KpcxELuKgCgX8GkCyn0wJapExRuBFgMzEcK49ee5c0r2MGAIBODII+GFF+Chh+Dvf4e+yIjPM6Ly+1UT9eqr8JWvdD3+6qtw3nl9f5/P+7w9wcNPPIeRX0qqoVqxHhnBnVowit1cg+Ymkpv1mxGahia1nERA2LbNRZd+gyefewEtGEf4A4q1kRKEQPOHOyMghO5HkEAGY9jVa5WZYDCKtE3GluWxfNlHWWWUUqkUB4yfxLatm9CjRSA0lW3lRkA4ZgIn2UbbqvkEhk/oasqkxG5vpGP1Ir5xa/9wDV6DMxiwp07EgwUDJW7uDWk2qb2H19H4MlgxEuZvg8Lq/tMn9XxNYx0qYfvTDyAah9WJLp1NmrUpGg/PfgSjh0BeDkZm6YbrlRdg/r+gYg2cFIbyyI4REFP8biJ5G4zWVcCorUFsJFuHHcWBXnOzz2LqVPjDH2DGDJg9u+/jPu+I6sYb4dJL1e9uJ5wA99wDFRWqYUrjjjvUn08/3bPn/Tuorm8iVDCKRFMdetFQUrXbOoM7tfxyfGXjMHMcAdGltTmPdi2EFop3Z2009T7rCK1bBISWGQGh6Wh29iMgMlkbLRxHjxW7WVp0i4AgnI/ZXI9MJal76Q4ik05Fj5Vg1W6mbdUCJhXpXHbZZVmpaVfwGpzBgMEW3rm7bNJgCu4sHQJ16yDU43gh4LCREDgYWof1nz6p52v6URzsVhgRhc1NEC+E+fVdOpvGgMrfypXnTmbDFTYhvB1KHQgnob15xwiIdzpguAH+fPiwGhJ6p9ZmW3s7B3rNzT6LI45QOvGe6+LZwoUXQl0d3H47VFbCIYfAiy/CqFFdx9TWwurVe/68fwelhXmYoXx0XwCrvRURiuI0ucGdbSoCIpfBnYq1uYwnn3kBLZKnWBgzqZoHl7WxzZQKzGypVYnkPSMg7OxHQKSbrtnnXUBTXS16tEjpbDRdJZGjdEqdERBttWCEsMwkzqalJCs+RWgGjpXksPGjWfzWm/3mg7NfNDiDXmQ8mMI794RNGkzBnfkTVONwRI9xmWUrL5mrbuxfM8Ge4Z2Z2VaFAYj6IXZM/+hsem5urWqBiWFYbapxVKINSkNuBEQzHKB1sUzJJIzsobWZPz979XkYdHj0UfjWt2DSpNyd49pr1Z++cNtt6s+ePu/fwde/ci7/9eenKT7oaCrffxWRV06gbCxJl7URjkNpXoh/PvJIblibL55Pm62hxQoRmoHQdMWIZLI2OMhkwk0kb0G2N6hmA42YAXOefyoHa+lf54lnnkXzR7pYGyFASqSdQloOeqQQmWjfIbhTBMKqETLbuWsAgjv3iwZn0IuMB6FYd7fZpMES3PniSiiaSPD1RXCir3/9dnYnvDPtlDx/C4z2gdUE+aNyr7PpbXNr21Y4IB/GxRVrc2wA2luVmeDaIHzcpFLJp8zOTdPlYdDBcVQE24MPwvLlva+F7+u4/PLLmffaAt5Zv5byo0+j8bMPaN+6CenYxAIGv73tx1x++eVZvUFnsjZ6XjGaLtH8YTUG03Q0fwTbTHZjbbRwHk5bHUJKhD8ItsX5s07l0YcfzHru1qxzv0SHpaOH89WmmMvaCE1HixRiN1tIw8Gq24YeL8axLZz6TeiBCMJwgzsPHMYvfv5zZsyYkZXa9gT7RYMz6DEYxbqDgU3ak9om5UNLiA2nXUZhXUX/jaKg98ZrWBFEWt3wTtdMcObhsKYcFqyAJp+KqciRH9AOrM3mDiiJKWFzSRhqW+CgqGJtFreoRHK/1T8REB4GHd58E6ZPh4MOgqeegoKCga6o/6FpGv989EEeeughHnz8GYIxg5JRk/jGhV/isssuy2pjk2km2Jhw0GKFnYnkIhABy1QMieEHs6Mba+O0N4BuINGI65I5zz2RM9ZGD+UhAgHX8V12sTa2riIghIZwTGQ4D7uxEs3wd0VAmO28MucZTjzxRBYsWJCV2vYUXoMzGDAYxbq9YaBzrXZZWyUtJ50Op347t3XsahwFXSOpo0IqvLO0RDULB5TA6pHw49ty0yjuKtdq0hA4MA+WVsLQFsXarDRgvQl1JlQLuPpH3obUfoZTT1Uszv4OTdO4/PLLc2pCZ9s2F3/9Gzz53Fy0aAGaX7E2ojORvBy7owXHMsFpB82HFg53Y22Ey9o8kgPW5qxzv0y7pUz5hO6Oysyk0gGlWRspYfsajPIDcRKtOLUbVfyD7gcrwc3fvoJf/OIXWdUofR54Dc5gwEDHGWRiMLFJPTEYatudcZSg7/DOXL2mu2JtjiyFD7fBqHwYFYFNUXirGY6JqHqPnQTbtdxEQHjw4KHv4E6XtRG6D5LtWG0N6HllmNUb0KKFaLaF3VarGBohKI2HeOKRB3LC2jz5zHNooTxEwK9YG6lsNyQCaaa6WBsriQzGsCo/RTMC6JF8pJUiLjqorN5KIBDISl3/LjxP9cGAwRTeORjCMfsK7xzo2qD7OGpsqWq2hhVBJOiOo2rUcf0Z3pkZKFq5pAdrU6uOGROBAjfXams7jItAQTEsSsG6cvBPHriwWA8e9nH0FdyZydo4VgoRzseq2Yi0LfyjDkW2NWC3NyCEhi4t7v71T9iyZmXW3IjTwZ0FpUN4+sXXOiMghKaDY6lEciHAF8DRfNjb12AUjUDLL4fWWjTDr4I9zSQ3X/MNaqq2D5rmBjwGZ/BgsIR3DiSbtKsNrm99Z9e15XrW25sOqLdxFPRfeGdfLsmZrE001Euu1Qz4kSci9uAhV3Ach7/85S/c+KMfk9KjOwR3ZrI2aTNBvWgUTnMVdt1GxZZIh+nHHM7cOc9nbfUbegR3uqyN0HTlRIzL2iBw0JDJVjQEMpy/A2szNG6wdvVa/H7/Ls7Y/9gvGpxBvyY+mDBQuVaw6w2u94/t/7X0np47K5bCrB7e8P09jupZW18uyT3TyHOda+XBg4dO2LbN6Wedw6L3PwZfHM2vTLp6RkCkWRu9eBRG2RisyrWuK7BGUFi8PCe7IuLeIiAQmssmgZSOOpcvgEwlob0JLV6Kk2hBtNUhfEHQDISV5K7fZtdMMNvYLxqcQb8mPtgwUGzS7m5w9UdtfbFJm1bB+1Vw+tQdwzvfCMCqDjWO6k8/oJ25JPdXGrkHDx46IaXk0ssu5721VYhgFGEEAalYG8OHk+weAdGTtcG2mD4lN6xNbxEQadZGmQmanayNQEAojtNcpbx5OiMg4lmPgMgF9osGZ7/D3phrBYNrg6svNuncI+CFhTDpABha1nV8rsdRma/px0uhfjV85UgYUgrFu3BJ9lgbDx76FUuWLOHVxUvxF47Gqt6kcqRc1sbsEdyZjoBQrsAaBSGDZx/7R85Ym2bbt0MERJq1cYSG8PmRGawNrbUua5ObCIhcwmtw9jXsrblWMDi2pNLoi02aMBQ+GAZPfAizj+6/eIrM11Rsg4NsWPsRNI6AQ8bA2wPgkuzBg4deMffVN7A1AzQNLRgGoXcGd4pgFCcjuDNV3x8REF2sjRbuLQJCsTa4ZoIiXtqdtbFMpk+elNUIiP7A4G/BPOwZetvyGVsKsw6Aj+bBe+8NdIV9YzBsSaVRXQFFvbBJQsDZR0Lhwf238dbzNU2lYHgMRsTV5laBBkNGqDTyGhPqmjLSyG+BO/8y+Nk7Dx72IVRU1RKJxkA6BEpGI81UZ3CnROIrG4fTWovd3oi0LPID8Mbzj/G3Rx7Kqq/NwoULKSwdytOvvqVYG5/f1dq4ERBC68baiEihMvJrrnIjGTR8TpIFc5/k5Zde3KuaG/AYnH0Pg82JeE/GZYMxvLM3NqmhDQ47HH788+zX01tNPY0EM4XEBX7YthlmHt0/LskePHjYJYaWFTPywINZ/vHH6KVx9HAMs7Fmh+BOXdp8ub+DO/uIgOjG2qSDO6ccsdexNpnYO6v20DcGk45lT8dlgzG8s7/dpXfHSDAzuDPgg+a2/nFJ9uDBw27h7BnT+HB9FWUlRWzbshyjeDT6sEKSW5ZjpzoQSA4ePYx7//i/HHfccf0b3NlHBESugzsHAl6Ds69hMOlY9jS4EwZdeCfzVvWvH9Du5FplBncOFRAuhHXVA+N87cGDhx0wZcoUzvxgKQAl5cNZu+xdWlpb0KVk/Jih3PuH7DY2sPvBnf0dATGQ8BqcfQ2DKddqsI3LemI3wjv58m396we0u0aCMw+HT0vh2Y9g9BDI80ZSHjwMFgghuO7b3+TY995jziuvM3FIlCGlxcw+YzrHHHNMVhubPQ3udBKtO0ZAICgI6jz7eHa3twYaXoOzr2Ew5VoNpnFZb9iN8M6cs0k99TbLPoQvjlY5MOn3mL6MBNe2waXXD+7NOA8e9lMIIZgyZQpTcvj+8bmDO1trFWuj6S5rMz3rwZ3vvPMOv/zN//DBijUkkiajh5fznSsu4fLLL++3FXOvwdnXMJBOxD0x0OOyXQmcB0N9PfU2G0346ANINXcFd/a3kaAHDx4GNQZzcKdlWcw8+xwWvPcJ/iHjCB/6RQLxUiqbt3PrHf/gpdcX8PgjD/ZLk7NfNDj7XVTDYMm1Gshx2e4InAd6nNeb3ubkSfDWEqjaDMVl/Z9r5cGDh0GLNDNy/Q9+xIcfLlPjqKD6BS2TtTEbK7tFQPhHHYq5eTmOY7nBnSZ3/PfPueKKK7LWaKTX0mecdS52ME5g2EEUnH4Nmi+gQjsLyvGVjmHh+0/w0EMPcfnll2flvDvDfuGDI6V8QUr5zby8vIEuZf/ClClwxEyYt16JYBva1cd563M/LtsdP6CBrA9619uML4NhI2FFByxZ0f81efDgYVAiLSKefu7XWPrZFjWSCkRVjpQ/jPCHQdM7gztJtnVGQJiblgKOCu6cfAitVVu46qqrstbcWJbF6WfO4uTTzsQORNGCUSITp6v8LaGpTS7Dj/RH0EdN5sHHn8nKeXeF/YLB8TBAGMhx2e4KnPurvt0N7kyPoz7Ihzc2Q8AbR3nwsL/DcRxOnzWbdz/dihOIogkNkF3BnQVDMesHJrgzzdpYegA9VogwAghNxygc2v1goSEMP3Yon5rNjVk5/67gNTgecouBGpftrsC5P+rbk+DOdE0FYThjdu7MBD148LDX4K9//Svvr9qIXjAc2VKHdGyEL9QV3NmhIiDox+BOy7I48+xzeOONBejxYsXSCNFpJmjVV2DES7o/STqYzTWUFOZnrY6dYb8YUXn4NyElvPsu3P7/4HtXqo/vvqseH6woHQp1rb1/rb5Vfb2/0Ne47Nwj4MPNUFnV/fiBiKbw4MHDoMXDTzyH9AXRfAEQAqEb+AqHqggIN7hTShUBIdvqugV3LpjzBC/Nm5u15sZxHO655x5CeUUsWKJ0QIq10UAzOs0E21Yt6EwpB0BK7PZmkmve5hsXfikrtewKXoPjYedIsw8P/Ayia+EYTX28/6dwzx2Dt8kZTLlWOwvuHOoGdw6EBsiDBw97Barrm9A0A6H70EIxJHQGd8pEa1dw59aPkVYSzbH5ysxTqNzwGccff3xWRlJpl+ShYw7k2ht+gIgVo/mDaEZAsTaAkVeGBBzLxKzbTN3Ld9KxcSlm/Vba17xLw/wHOLhAcNlll/3b9ewOvBGVh53j87gRDwYMplyr6m29j8vSwZ1zq1Vg50Cu9Hvw4GHQorQwj+oOMNub0HxB7FQKu2EbWn45vrJxmJWrlWOx41AQNnj2sceyqrVxHIcbf3Ard913P4QK0SN5nWvpCDe8E3CkBM2H09GMFivGbq6hccGDgESaKQ4bN5y3F8z3fHA8DBIMNjfi3Q3vHEy5VrUOjCkYmOBODx487PX4+lfO5dbf3Q+OjWOlEI6FFi/Faa0nVbsJEPg0+OKZp/DIg9kL7pRSsnjxYi6+7Aq2NibAH0EPhXESbq4VAiOvDLNpO2g+7NqNaEWjIFqAtX0Njjuy0qwEd/3PL7jyyiv7rbkBr8HxsCsMJjfi3fG2ycRgybV66EN4pxVGD4L4DA8ePOx1uPzyy3nxX/N5fclyCOWhaRqpxkqkZaEJyVETx/G7X/2MY489NmusTdol+ak5L4MRQAvnuYnkAoSO5gvhJNs7WRuZaEFEi5FN25F2Cs0fRFoW48rz+NP/3c+MGTOyUteewNPgeNg59gaxbqa3zUBhZ0zXKSMhGR04vx0PHjzs1dA0jSf+9hD/+5/fZWzUJpSopTgeZtYpxzL/uX+w6PWXsxreaVkWkw4/iqdfXYQI5yN8AddIUKq19Pxy7FQ7IpyPXbsJLVKAXjwSp7ECJ9WBlKBZCe7+zW2s/GQZPp8vK3XtKTwGx8POMdBuv5nYnXHZiaf1Xz2Z2BnTVRSDEWG49JqBj8/w4MHDXglN07jiiiu44oorcnaOdATEWV/4Eh1GDC0YAaHjJFo6E8mdVAIRKUBaJphJ9KKROM3VSKsDzR8Ey2L65EOYOze7a+mfB16D42Hn8MI7dw+7yrUqGzc44jM8ePDgoRdkBneKYAQ9EFEr6Zqmsq3cRHJpdmBVb0AvHomQYNZsQCCRQNwnmfNcds0E/x14DY6HncML71TYlbh5MDFdHjx48LCb6C24E6GBroz7hC8EEhwr1ZlILkJhrJoNbiK5hrBtvpLlRPJsYK9tcIQQXwTOBuLA/VLKVwa2on0Ye1N4Z3t79s+7O+LmwcR0efDgwcMukN6Quvra77F6zbpuwZ1OqgPNH8JJJZBWCuELIFPt4I+i2aabSK6BEBQEdZ59/B+DhrXJxICIjIUQDwghqoUQy3s8PlMIsVoIsVYIcevOvoeU8lkp5dXANcCFuazXwyDBQIVj7o64Oc10XXWb8rR531Efr7pNNUCD7B++Bw8e9l84qRRLDjmUSWefxEfbPqLO38yfW+rBdhD+MJo/gp1KgOHH6WjG6WhBj5WiSRtptqEZAXQBX5l5KpUb12TNTDDbGCgG50HgDuDh9ANCCB24E5gBbAXeE0I8D+jAr3o8/wopZbX7/z92n+dhX8dAjct21wtosDBdHjx48NAbbBt5yy1wz+85ZoyBmOmHQg2j3uGSj1s5bfMaJpaeSbJpOzLRDJYfPVaKk2jGrF2HcDmRUeVFPPKXu7O6uZULDEiDI6V8UwgxusfDU4C1Usr1AEKIx4BzpZS/Amb3/B5CXdVfA/OklB/muGQPgwUD0UQMZnGzBw8ePOwOEgkYUoBsSSAONuCcAPg1tfldqCNG6gyZk+SPG97n2mETsFIdoBnYLVVgm2hGEM0xufayr/I/v/l1vxr2fV4MJg3OMGBLxudbgWN3cvx3gdOBPCHEOCnlPb0dJIT4JvBNgLKyMubPn5+davcQra2tA3buQQUpia1aRdFH7xBoqiWZV0zdkcfRMmFCVhiYXFzn0R0mkU8rMf9/e28eH2V57v+/79myr0DCTlAQEFyQRUUFXEBU1Gqt63EXqtWjbfVorf26tmp7Tj3H3apQt1qXtj8rKqC2Ai7ssigBZBHZCUlIyJ5Z7t8f9zPJZDLZYJ6ZSXK9X6+8Qp7ZrtwJzIdr+wzMaXabe/sBqmr6sK0b/Wzldzk2yDnbT7c4Y7+fQc89x6B//gOSQGUqOM5lxA2Asj48DtSxLi7aXcQtejie3kPx7tloDDMDftJd8MgDdzNy5EgWLVrUoRDidc6JJHA6hNb6KeCpdtzvReBFgLFjx+rJkyfbHFlkFixYQLxeO2EIbdYdmQk9+kFJJQWrPwDlj0qvii3nnJJiGorH5jVvbl5ZSa8Zt1HQjcpS8rscG+Sc7adLn7HW8PnncMEUqPJBlvm3VbuB3AjZFwUq10GKC2PcWbodNDgCfn48bTKvv3roFhDxOudEEji7gAEhX/e3rgldhUQz7myvr5VMSAmC0Jnw+eCcKfDZAkgDMlXju70GSgOQGyZWlLle41P4q8tQgQB5WSm88/rrCTkh1R4SqYi2HBiqlBqslPIAlwPvR+OJlVLnK6VeLC8vj8bTCYdKe5p1Y0UwmzT7YUjfDOMc5vOsh+CFZ8ztQWRCShCEzoDWsGgRZCXDkgVG2LgVuAGf9ZGmYLUPvLrpY+sD6LU+/l6dTKpT8/zv72f7psKEnZBqD3HJ4Cil/gpMBnoqpXYCD2itZymlbgPmYyanZmut10Xj9bTWc4A5Y8eOnRGN5xMOkURq1u1oNkkmpARBSGRCszaZChzKpDAURtj4tfns0VCs4Z+1cLzLlKtKA+jVPmq/9/HpxT+h9I3XE2ph36ESrymqK1q4/hHwUYzDEWJFPDcRh9Pe0W9BEIREJhCAP/0JfvEzk6kJlqMU4MWInCTMtWpQu0H31VATgE/qANA+CBzUfPPpZ/xl0qROm7EJJ5FKVLYhJaoEYcp007fi8ze9HtxEPDWGdgZFu6FHK9mkIhn9FgQhwfF64dij4I6fQaqCJEvcaMCPydp4NaRrqMMIIBeobaAOaJQG5QVHUi9cVbWcOHlylxE30E0EjtZ6jtZ6ZlZWVrxD6d7EaxNxJPL6Qkll5NtKK83tgiAIiUhwQio7FfZuhXRL2DgxZaiABjQkm0/sBfIwmRwvpg/HiRE9jz8Pu/ZAUlJ8vhcbSaQpKqGrk0jGnWKOKQhCDPn8sc/Z8I8NFG8sxpXkov9J/TnzsTPJG5XX5mOXP7ecr/77Kyr2VJB3dC/Ods5j0Jr3ICMkYxOwPvzaXPMAlTS+y+8AkhWkYERQen/4bjN4PDZ8t4lBtxA4SqnzgfOHDIlhj4cQmURp1pXRb0EQYsgPC35g7M/G0m9cP7TWLLh/Aa+d9Rq3Ft5KSm5Ki4/79u1vmXfHPM595hwG7lrM8t+9z18Cx3Nr1mdkuQ6aOkw9JqujMFmbWkyJKhuosG5PsZqOvQ74w3Nw003QCbYRHw5d+7uzkBKV0AwZ/RYEweKJ/k+w+InFTa7t+2Yfv03+LfsL90flNf5j/n8w+vrR5I3KI/+YfC56/SKq91ez/cvtrT5uyRNLOO6aYxnz9BX0+v3tnJs1lwxnBcu944yI0ZjeGjBZmxpM+ckJlGL+LUtV5n69hsD+Gpg5MzriRmv44gsYOgSynNDDAb1ccMxQ+PLLpus24kC3yOAIQkQSJZskCEJcGXDyAHYvbzpYMP/n8znhphPodXSvJtc/f/RzPn/081af76q5VzHotEGt3qeuog4d0KTktJy98dd62b1iFyd//X+QtcWUpJxwRNJWdtb3hxQNfgWpVhNxNY1ZmzpM07ED8Dng91HO2vh8cPaZsGSRETYjnDDMZV5z5w64/ky443H42R3Reb1DQASO0LkJ20ZcUOM11grh24gFQRBaoP/J/Vn+3PKGrze8t4E9q/ZwyTuXNLvv2JvHMvLSka0+X0a/jDZfc94d8+h9fG/6n9w/8h28XqqPG4MO/Jj09MrG0W8fpDsq+V4PNtd8GsqBVExGpxSz3C/V3JcxZ8KHc8EVpbf74DLBs08HpaGPEwY54RQPOK1/c/MdkOODP/8exk2IzuseAt1C4EgPThcl1NtqRCYMSidtwx7TPPz1OVJqEgShXfQ/qT8f3/kxNaU1uNPcfHzXx0y6fxKpPZrv7ErJTWm1Z6Y9zP/lfLZ/sZ0bvrgBhzMso9Kw1+Y2SE0z11yYTIxDQX3AXAvuuQn23VRiylBJ1r95rgz451w4+eTo/Tvo9cKEcbBqDaRb8fRQMNTVKG6wrvdywr4yM1By6pnRef0O0i0Ejmwy7qJE2EbsHZhjTDHj4W0lCEKnpM+YPjg9Tnav2M2eVXtwuByMuzXyoMHhlqjm/WIe695ax7WfXUvOETmNN2gNX30FV1wE+/ZDhiLVWY0iQGUg3YiXLAW1UBlII51KI2wCmNKUUzWOiZ97Kbz2F4jWNuKGrM1kI7QyrddSNH4dTpI1sRXHnWLdQuAIXRTZRiwIQhRwJbnoPbo3G+dsZM2ra/jxmz/G6Y4sDg6nRDX3jrmse9uIm57Dezbe4PfDNVfCP981oiVDgQecBOjr3sNW3xGM9BeCDkAKbD1wJCPSC01JqgZwKSM2VCp8MB8mTIhu1uaU8fD16kYh48IaSbc+H9TG1DOUOm1ii+NOMRE4QuclkbytBEHo1PQ/uT9Ln1zKkVOO5KjpR7V4v0MtUX1464esfX0tl793OSk5KVTuNYtGPUkKz9gRULGTZWocy8rGc1uvZ03GBjgpbwn/364f0c+xiwG7trPCOY4KncFY7wpTCnJjGo1vuQceeSS6WZuFC2Ha6eY1MqzX0jR6W4HxtdrkgzxHY5kqoGG/H8qyzYb66uroxNRBROAInZdE8rYSBKFT0/v43iiHYuoTU215/hXPrQDgtTNfa3J9kmshk7N3QqqiuiaVEn9PIxRcQLVmVM631FQns+jgRCr96eQ5irgq7S9kJx+0mojPgg8/il4TMVi9NuNh1WrLuBPzEcza+LUROqlAsd80OtdoM0XlUbDLD9/54Rf3mJ1iCxdGL7YO0C0EjjQZd1FkG7EgCFHimze+YcxPx5A3su3NwofCA/qBxi+8XjhhJGzZ1LiN2AGTMxYyOX0hZDmgOgBODXthXP4KxvVZCUW6IbNDIAk++DS65ahAAJ5/Hu68rbG3Jrhjx4uZmvJjymg1QBVmLL08AGUBk8kBqFPw0Wdw2mlxHfSQRX9C5yWCt5V7+4H4eFsJgtDp0AFN5b5Kvvj9FxR9W8QZvz3D3hcMBOCFFyArBUq2mAV8ycpkRhyYxlw/ptcmgGnkzQD2aPMB5vYxZ8G+CjjllOj22hwzFO64zYiuZEvcBLM2ynr9VIywcWFuL8ZknILfR0Z/KK2BiRPjPsXaLTI4QhclgrdVVU0fes24LfbeVoIgdDrK15bzx7P+SM9hPbn075e2unTvsAhOSF15MRQVmcxIirVdOFmZEo/GZGysrA35yizlK9KN79R2ZG2Cxp1nnwEef2PWRmF5XFkWEKlAGaYslmP92U+jBUS9MhYQM2YkjAWECByhcxO2jXjbggUUyOSUIAjtIPv4bB4IPND2HQ8Hvx+uvRLe/5vZHZNmZTs0JvORrcyYty9gBIMbY7mwRxvh4AQCCsafCR9EsdcmKLquuRx27DRZG2WNfwcbibOUmZDyAAcx8ddhsjbJyriT+4ExZ8CH86LbBxQFEkNmCYIgCEJXQmvjx9Q/Dz75m7FTSMEImGRrrDtbQWXAfK4NXleWC7iVGcnKhw8+h7nzoycgAgG48w44+1Qo2mmyNi4axY3CNBJ7AubPVUAWRtz4MKU1B6CTYM4imPdJwokb6CYCRyl1vlLqxfLy8niHIgiCIHR1/H64+nI4ZyJQZoRNeNbGCzgCRjwEgAKHETZVmPHvgBMefxG+2xXdkpTPByePgz8/bYRKUnDU3PpIs+JMB/YAPTCNxMWAVmZKygfMuBuKKuHUUxO2HSDxJJcNyCZjQRAEwXaCZZ9LLoBAmcnaJFtv/h6r1yaYtckC9gG9NOCAXVavC0D+MFi1FtzuiC9zSAQtIH55GyQHTDxOjKhxKMAqkXl0o+1DDqYfyKHMIj8fkNQLdm2HpKToxWYT3SKDIwiCIAi24vfD1VfAuZNokrVxWh+5juZZm0EK9gN7A1Cvod7K2qxdFz1xEyyVFfSGn/8M0rUx4wyWo/wY0eXGKII9QC4mg1NKowVEvYLHn4cdezqFuIFDyOAopS4CBgDztdYbQ67fprV+JprBCYIgCEJCE8za/OQCjLAJy9o4McKm2h/7rE0kCwi3FU+w1wYN/kDj9VRgF0YEJWOyNpn9YcNm8HiiF1sM6FAGRyn1OHAHMAT4RCn185Cbb4hiXIIgCIKQ2IRmbVxlRhyEZ2182mRtSiwxE5610cn2ZW369YJP3jVxBffWhI5+gxExe7Xpx8mzmp09IVmb378Am7d1OnEDHc/gnAeM1lr7lFIPAe8qpfpprf+LxuMSBEEQhK5LpKxNrhMqAqZpNzRrk6zMiHWW1duy3xIXDgecfSm88nr0/KOgadYmBSNcvNaSPocy4saDWdxXi0lzZFtxaWUyNz4gcwBs2NQphU2QjvbgOLTWPgCtdQkwDShQSs06hOcSBEEQhM6D1rB4MUw80UxIucoatxFnOcw0UXjWBg35DqhQUGVZHXhy4b1F8NpfomuO+cUXkJ/TmLUJ9tVgwiArxA28DtNn46BxQsoB+Bzwhz/B5u87tbiBjouSPUqpE4JfaK3rgcswRzcqmoEJgiAIQsIQCMA9v4TLzobvV5oJqVyHERZJyggdF41Zmzplem4qge1+qxzlgLMvh+/3RXf02++H/7gMzp4IqtJsF3YR2QLCZWVuMjAlKL8VO0Dvo6CoJqG2ER8OHS1RXYdJXjWgtQ4ANymlZkcrqGgjZpuCIAjCIeP3w/RzYP1nZowaq4yT5YBKS+js9cNgB3zjh1wra7MnAHVW6SczH177G5x8cnRtFr78Ei46D/wHIb3RuBNonJQKt4BIB3brRpdwnxN+/xzceGP0hI3WsGwZfPIBw9auhC/+ZQySx4+P2d6cNgWOUur/gF9ow86W7qe1/iqagUUT2YMjCIIgdJhgSerKH0NdkREtTgeU+ZtnbXCYZt1RTtjqhyK/lUFJhkefhuuvj25WxO+Ha66A9/5mNhE7raV99boxa+PVLVhAWL02fgVjo2wBAca4c/IpsH81DHTQO8UBy5bD2n/B6ZfDzf8ZE5HTntO+AnhPKZUa6Ual1DnRDUkQBEEQ4khQ2Ew6Cc6fDIGiRpuFTNXYaxPM2pRgyj9JCrYGTAkIBxxxAuw8GP3MSNACYq7lb5VsXo7koIUCJmMT0C1bQKTk2mMB8dxzkJkExV/DKS441gXDndC/Btxr4f0/mcxODGjPiZ+EGQv/XCnVJ3hRKXW2UmoJ8IFdwQmCIAhCTAnttdm9ElL8Rsw4rCxJtqMxaxOgMWtTq2CbD8oCUJ8Ev/sTfLUsupmRcAsID41j6VgWEA5M1qbGciFPxRhmVmHdzwHTLot+H1B9PQwdCHfcauIY6YYBLshwmExXTwfkAZ7d8OqL0XnNNmhT4GitvwcmYPqslymlblBKfQnMxQy/TbY1QkEQBEGwm2DW5oRj4J2nwVNt3pTdmF6bFGVEw4HwrA1W1sZa3md31iZo3BmatfFg+m0iGXdWYHqAwPQBvb8IXn8zetNbwaxNRhKU7zbLBJOB3o6my2MUkOyArHpY93V0XrsN2nX6Wuty4H8wzhQvYZJ1J2utp2qtP7cxPkEQBEGwl0AA7rkTrjwX9m8wIiHLeoMO9tq4gboA7AuY/9of54Rq4Hs/lGlw94xN1ibUAiKYtfFpSAlAkdVvE27cqd3RN+4MjqX3zTVZmwzVuEzQgWmuDseJOcMIN9lBmwJHKTVNKfU5MA/4CvgTcDSmbCUIgiAInZNg1mbMsfD3Z8BdYcSDW5leG4eCPKfptelt7blxA+UBWB+AeiApFa67AzbtiW7WJhCAF1+EvMymWZug6ArN2iQrqHdAL6Bcw1ZtbSxWMHYK7KuCm26KXmx+P1x1GUw5DXwHjbjx0Nj/41Gw0Qf+MCVTH4DNATh6dHTiaIP2yMyPgM+ASVrrLwCUUquBPyuljtJaP2BjfIIgCIIQXbSGJUs4/pc/g73fg8cHvZ1myV15wAiHbIfZX5OuTa/NngAUOI3FwsGAWZSX1hte/xucdFJ0p4J8PjjtRPhutREOSQDWhmSsBucSv5W1AXo5zPj3HocRFQ6AVPjgY3vG0i88BwKVkGZlbax9hoC5VqOhJABf1sNQlxFABzV844WKdLj+p9GJpw3aI3Ama60XhV7QWr+olPoeeMcSOVfYE54gCIIgRJFAAH51F7z7ZzJdlZCpId0BDm3eiL0hvTb5CrZpY2XgULDJb+218cCUi+DPUbZZCFpAXHguZFQ1Tm5Bc+POZAUHHdArYLI2RZaw8SsYfxbM+TC6pTKfD847Gxb+2zLtVI01IB8mq1StITlg+pN8VrzVVtmsVsNBBXffb3bhxIA2v/twcRNy/ROl1KnAnKhHJQiCIAjRxMra8LMZcPA7cAeMf5TPEjb1mKzNwYB5U95nZUqOcMD2gNl941Uw4Gh46iU48cToZm38frj2KpjzNyMSejmNP5TTeo1g1sahjYDIpTFr47PETXIuvPV+9LM2X3wB06eAs84sEwyKrtCsTcBaJrgPMy1VB+zyG2GoAL8H5nwKp5wSs0V/h1WQ01qvA06MUiy2oZQ6Xyn1Ynl5ebxDEQRBEGJNaBPxgQ3QU0GGA6W0ecPOdpgMQ1lYr01ZAAqtJmJnGlx9OyxZE92SVDBrc2R/+Pe7puyUbPX/BHttFC1YQARiYwExZSKkek0WyYMp2WkaLSCSrbF0B8YCYi9Qjtm5E4DSwaNhfyWcemrMxA103KqhGVrr/dEIxE5kk7EgCEI3JRCAa/8Dlv8TPPVWOQrTRFyHETdlAascFTCzwkc4YYfVa6PdcNTx8Oj/RTdrE8wo3XMHfPu16fVJVY3lnoC2Gpx9EbI2WKUy7MvahFtAJGPOS9NoAaHCszbKEoNW1sZnsjbfeL1Mjma5rJ10fjctQRAEQQgndEJq4TuQ5TNv1JnW+He2w4iEMr8RFjXAEGv0e53fbH7rezT8bQH8a3F0szYNywSnwvavITnMuDPXYfpqVKCVrI0z+lmbYDbp+KPNhJSr0mRtQl3Jkyzx4tRQoY3YCc/aaGDMWXHJ2oQiAkcQBEHoWjQrSYU0EWcqIxCCTcRF2mRw0hSUaNOLk5xpylGLbShHhS4TpNrssfFg7d2xxE2NtUBwuzaNxv0cUK6gSpsm4oFHwz8XwWt/ie7Cvv/6BUyfBDs3mHMKLhN0KqvJWZmsTUCbbE4mJuNUZt3HAbgy4IMvYF4ULSAOkfi+uiAIgiBEC61h6VK4++ewdw14/JDhNMKmTkOOVY7KCylHDXaYctR2r1WOGh39chRY01t3wluzwFcFeQ6TAXFjsjThxp0ODb0V7AqY/TEBwJ0J734U3XIUmF6b886GVZ8ZQeW3+n+cCtCQZU2WpQSgFCN8UmnckpxkPebsS+G1N6I7WXYYiMARBEEQOj+BANz7X6ZR90AR9MSMKgebiHf4TNYmzWHGmYc6zZ6bXQGot6ajnrRhOirYa3PLTVC20WRrght/lSUi8kKMO7/xQ24AUpxmlwxgLCCOhy+WRDcrEixJXXIBeA8YkeXEZGeSg39WxpLCj5ki66VNKeoAphylgLzB8OLr0Rdeh4mUqARBEITOTbCR+NOXILXU9KsEJ6RyHKbPJt/RWI5KV1BslVnsLkdNOgkuPh2KQiwggsadqVZmRAXCjDtpNO70pcXGAsKNETSRLCD2a5OxyVRQrIwgdCsgCf75OXyzObrTW1FCMjiCIAhC5yS0JLV9FZyRDJu1NSGlG8VNqtXXcpQLfvDDbh/UQVXOQNJfedOerM1zT8KzfwBvMWQGTDbJjRFXwWWCLm2ySUUKcqzR8C0BI3BwwNgzYc5H9iwTvOQCCJRZFhBWk7UDk2Gqo9EComGZIOZMg8sET7RhmWCUkQyOIAiC0PkIbiT+z0th92roAeQqSAqYklQ9piSV6jCL+zKd5k0aBQ4PTLmMFU+/HH2bBa1h1ix48gGoLzJxZViTW04rg+PCmE5WWzYQTm2mpnZZm5JdaXDN7fDB3OiJm2BGaeJ4mBbBuDM4/eQNMe70adOIXekwJaoGC4jP4aN5CS1uQDI4giAIQmciNGtT8a1pgMXqtSn3wyA3bKkzC/u2+iBbm43Fxbqx5HPJ9fDYf8OiiIv6Dz2uJUvgnp9D4Uroo8BjCZsMa9S7JmSZ4PdWg7FfwwFtxITTDcNtaHL2++G6q+CT/w+UD9KsrA00WkCAaWauw4idnjo2FhA20jmiFARBEITwRuJJyfBdvXnDznYaQXOiG/Y5oSoAwzywzQtrfeBIhiNGwaP/a9OElPG3wlVp9tokW6IruEywPMwC4kin2WlToSHggEEj7LGA8Png+FFQsRk8lliJZNzp1CZLk6KM31WRuRmwZ5lgDJASlSAIgpDYBLMjkyfAx3+CtAOmZyVXGTGR44Qyn2naXeo1DcW9PeZN+oCCoWPh7U/hX1/Z00g85lj4+zPgrjA7d4I7Y4LLBA+EWEC4iI0FRCAAL74IPTKgeJM5LzdGtCRZe20UTS0gshUElCnvuRU4HHCODRYQMUIyOIIgCEJiEixHPf4gbFsN1WVwejqsrzFZm4N+GOyBTbWQamVtsl2wyQdVTuNePekS4/rtiPL/50OzNroC8p3gcwDaCIUmjuTWzp0jnabJ+aC21wJi8WK44Qoo2mkEYIoKGUunBeNOB+wJ2GsBEWM6rcBRSo0A7sBsO/iX1vr5OIckCIIgRINwYZNeC71dUKIgzWfesFNdsKkeTkmBvS6o8EOmy+xnKVGQ1AMuuhQe+4M94qYlf6t6YIADvvPBPt3UkXyH39w+0CZH8uAywVdfhLQ6M9rtVI0fKRhT0WDW5iCQpY0FxH6/ETbaYRb2vfJ6wizsO1TiInCUUrOB6UCR1npUyPVpwJMYjfmy1vrxlp5Da70euFkp5QBeA0TgCIIgdGZaEjYFbvi22giJaox1wQ8+MyH1VS0M8RjRs0OZ6Z9Bx5vMyPjx0c2MLFsG89+Hv/4VqneYspNPGX+rOm1KUtv9pjl3sBP2BUy2Zp+1KE+7YerF8Mob0Rddfj9MPwfWfwbOgCmV7deNTcQ1GtzaNBLH0rgzjsQrg/MK8AxGmACglHICzwJTgJ3AcqXU+5gfzWNhj79Ba12klLoAuAV4PRZBC4IgCDahNTz/NHzyNtT+AP2B/pawyUg12RmXDzZ74SQPFAdMSSrdCd/5TQYiqRf82IasTbC5ecX7UFwMNRXQw7JTyFRmkmtnoHlJqo/TTEgFNPjT4VJreitasQUF4cvPwz/eBY81PVaG2amTZC06LPGbGMBYKwSzNkXWpmTlsYRX58/ahBIXgaO1XqSUKgi7PB7YrLXeCqCUegu4UGv9GCbbE+l53gfeV0p9CLxpY8iCIAiCXWgNs2fDP54Bfzkc5TDlp54pkFkPB+pgQJK5luqAJfVQ4II6D2zx2pe1gcZyVOEHMNQFu6qNuMlwmJ0xWQ44GAd/q2A56r1X4MBBSKfRAiJZGUGT5zR9SsnKZJLSMXt3yjBj6Thg5Fh7+oCWLoU/vwjrVzGmqhJOPA2umRn9slwrKK11TF6o2QsbgfNBsESllLoEmKa1vsn6+mrgRK31bS08fjJwMcbma63W+tkW7jcTmAmQn58/5q233oruN9JOKisrSU9Pj8trdyfknO1Hzjg2dItz1pqMwkIK3n6VrF2F6JM8qO0+GJ+EWl0NR3jQDieOTdXoE5PQ6/w4DnoJZLmhLIA6oPEG0ik6dhJbb7q5w5mRNs84EGD4478j77svYLIHdvlRpT6z1ybbYXpqMmj0t8pUpkR1QKProTpnIBtvvYuKESOiKh4y1q3jqKf+h7S6nahM0Ac0qqcDKnXjFNc+vzHrLMPYVqQoy3fLLBesd2bw7X2/o2LkyKgbdw5//Lf02rgY1UvDEBeBdDeBcjfe/ensHjOdXedfHLXXPP3001dqrcdGuq3TNhlrrRcAC9pxvxeBFwHGjh2rJ0+ebGtcLbFgwQLi9drdCTln+5Ezjg1d+pwj9dr0d0E/N+yrh0o/DEuD9ZUwKQv2eUzW5qgUSE/GsbkOatNhyPE473mIgePHM/AQ3jAjnnEwttl/gvkfgi6Fnk7o5TJ7djIcTf2ttvkhJwA9XFDsb/C3UpddT/pj/82YaJbKghYQz/0Bqoqgl4JUB6rSZzJJgYDptUnS5r/+2zXkAS6H6QPSgHLDtB+T9OfXGWOHBcQVPwZ3OfR3wGlJ4HKgfAFc2V48ubUM3fU1Q9OuNpk2m0kkgbMLGBDydX/rmiAIgtBVaKnXZnMNlDvgqNRGYbPTDZ9XwpAkSPXAqjqoTYEhJ8M9D9lTjvrVXfDhG+CoMhNSmQ6TpTngNVNIqSH+VtUBGOKCXRq+9ZoJpQEj7HMlD1pABKqMiHErcz1JmR1AFZiYgt5WGZjprXqf6b3JK4CX3oi+PYXfD9deCe//DdIwk2Mj3ZDsMKLKqcwiQW8t1O2Hj+d0O4GzHBiqlBqMETaXA1dG44mVUucD5w8ZMiQaTycIgiAcCq312jhUc2EzLBlKArDKa6+wCbV/2LsG+jiMaCh1NDqSb/XBQKcpQaU5TINzptPE50oClx+mXBj9nTstWUCUB4xwUMrs4NnrN3EHLSAOajNxpoCkVLh8Jjz+P9GPLZJxpxvLQsN6fY0ZF/IEwFcBRbujF0MrxGWTsVLqr8BiYJhSaqdS6kattQ+4DZgPrAfe0Vqvi8braa3naK1nZmVlRePpBEEQhI4SzNzMfhyG+cHhh6wAOOphf41pIs6whE1/D/TywFo/rPZD/5PhpX/C3+faZ7MQNO3M1TDMCdVWr02wHJWizGi6H6gIGAG00w81qeDsBRfdHF1xE1zYN+kkuPh02L3SsoDA9PqkWMsE6wJAwDQP7wlAgdOIiUptbvf0hrc/gd//MbqxffUVjB4JZ59GM+NOp7VjJ0jwx+WzdvDk9Y1OHG0QrymqK1q4/hHwUYzDEQRBEOwiuD9m9p9g/b/AUQs9cyAjCWr8jSWpvskwPt1MRW0DKlwQyIBf3QfXXRf9yRurWZf7f9XUtNOhrcZhZd6wywNNMzZlAcsCwgd9CuDHl8PUC2DcuChPSIV4W2VahqF7/Y0WEEFvqzqgUpnpLacDNlmO5NoDUy4yoiuavTbBctRHfzeCKx0juqDpzp1NXshzmHjBTHWV+WF/Ckw9P3rxtEIilahsQ0pUgiAIMSa0kbh0Pfhr4fhUU0LZuR/ykk156tRUU5JaVAFDkyE3CfwOyBgIky+LvrgJiWvUpuXgrWpq/+DFZD/6O2GrN2RCymm8o6qcxln7bBssIILlqJ/NgIPfgTsAPZxmHB1tvLeCFhDhjuQ7NPgC9jmSBzNKV1xs+mgyMa7jPpobdwY07NWwoA6Ocpps1+4AbHHA9J8YMRgDuoXZppSoBEEQYkiwHPX7O6H2Wzg/B9xecFeZhuJdGnK8kJ4MX1SbklRPD3xdD5/4oPJo+OUf4ebboi9uQuJy9MdkboL2DzkuqA2Y7EMfh1kiWKUhy2V6bcocoHtEvxwFJmtzz51w5blwYAP0VGZiC236gBzKiK56azNyuTbeVljNxX4Fg0bCPxbCvxZHr5G4oVR2IkyfCPX7TcYmx9HY4Bxu3FmLaSo+4Dci58NaWKHh3J/Co3+I2R6cbpHBEQRBEGJAeDkq2Q8jkiDFDdkp4PNBTx+UJsPKauPR1KsnrC2G/QEYaVMTcZClS2Hh21D1Awyox7GxzmRmQu0fejvhex8sqIchTvC4TdmsOglGnQT3PBx9C4jwrE1GmLdVcOdOrC0ggssE33oZHDWmJJVk3ZbpgArdhnGnGU2vd2aQ9Pe5MbeA6BYCR0pUgiAINhPMjqyZD3t+gLHJ8PV+UPXGAHNIJny7D05MMiPEZXnw7UHTWBzIta/XJhjb0qVw81UwuBQqvdAj1ZhRJmtTKjs5qdH+YYjHLMX7dz04kuGI0fDC/9rX4BzuSJ4RImy2+62dO9am5Gzst4CApt5WBEwsZbqxpyZVGQXRDuPOxdfdyOQJE6IXWzuREpUgCIJw6DSIhxvhrT9Cfil4a6BXipW1UVBbZWwDctJhcS3srDG9LUPyIW8QXH2HbY3ELFkCF50DN/8IKnfCELcREKW1MMBlSlBJwOI6E2PfZCh2mJ08Q8fC25/Cv76K/u6YoAXE+38CT6XlbYXJ2uRY5p1Bb6sibWVvrG3Fa3zwg4L8E+CVj6I7/h2ckDqyP6z+lxFUbtVoAeHBlKP2+Ew8JQDaxFmhzHn6FaT3hvcWwWt/iZu/VbfI4AiCIAg2EClrk1wBtWWwva5p1qa6EibkQaELttTDmmoYfwpc99PoTiAF44rkSl7hggO1MNAN39ehxioo8cDBOtNvs1lDuRccOfaYdgYJipsv/mE2DYc7kpcFmpp2Nnhb+S1vq+Oj30QcjOtXd8KrL0JSrRn9dmMEjVOZqai9PlOOKsZkaY52wvd+4wcWAFzp8Mj/wvXX23N2HUAEjiAIgtB+gn02n3wAa1dD6Ub4yWiYh8naZLhhdB58vQvOzrKyNhUwwA8uL1T5IKcALros+k3EwfhaciUf7IZtXhjngP1uWFZvylGZqbC2GgLG/sHWZYLhFhBOY7fQxJE8OLk11Gk2Ee/yQ72CAUfbtyV5yRK45SYo22gahHOtbJFTGaETtIAILUdVaCjyGaETcMLZP0koR/JuIXCkB0cQBCEKhGZsRmSC2mWW9m1eBfVeKLMEzuA0+D4NPt0HY3qZSZsNtbDmAAw82r5G4rZcyZP8kG4JmyM9BNKTcKz1QpkPkvvCS2/aE1drFhB1GrKdUO4PcSQPmDJVsTa3J2fCZTb02TTEdie8NQt8VSZLU6aNt5Xf8rZyayO4GiwglGUBoe21gDhMpAdHEARBaB/LlhlxM20wHJkH9fXQPwMGZEKO3zQN+wPmTe6UfOiXC3vT4VsNx02H5/5mzzbi0F6bP/wS+h4AXd90U3JBsjHGHOWEo9Lh+4ARE5nZMPxY+NOb9sU1eQK89zz0rDJWC1kOy7TTGvs+4DNZnFpM1qYa+NZnYswYHv0+m2BsixfDCcfAO0+Dp9qMfwd7bVKtvpu6gBE3AUxmp1ybnTYKSE2H6+6AtZtiPiHVHrpFBkcQBEE4DIJlqQfugt77YG0Z9B9oSjtllSZrMyIDltbAggNwVDI4A5CSAroX3HiNPeWoYGyhJal+LrMEb7cXylWIeWcS7PbAl7UwLBWOzcS/y49LF5iFgtE2fwwE4N7/gn+/CweKoCfGAqKw3mRAssMcyb3+EEdyG7M2od5Wm9aACtk4HPS3ync097byazO55dOgXHD0Cfb0AUURETiCIAhCy4SWpXy7YXAKuMthw0pIz4SNtdA3BZI9MMIFecNhzVYo3GdfE3Ewrkg7d37QTS0gIrmSf10HtU4qcweS9Ps/2uNKfu1/QOEHkG4136pWLCCGuEz/jd2O5KHlKE+12UbsxQiYdAVe1dhrE+pttdfau+NXkNEbXv9bwpWjIiECRxAEQWgktIm4aLfJJpRthMtGwz/3m2moAWlmC/H2csjMhQWl0FdBaq7xQ0q2MWvTkgXEugqzcyfP3dQCohVX8m+qq5l84onRj+3un8P2VXBGspnMylTmHFuzgHC4jPWBHY7kYMTNNVfBl/8Aj980OPu0mdhyWmWzoL9VsNfGoWCzlVGqV3DCmTDno4RpIm6LbtGDo5Q6Xyn1Ynl5ebxDEQRBSFwaHL8fhvTNZtpozzJI2gGb1sOowfBdremzcSjjG3WEB04eA6sU7OoDlUPgpgftnZCKZAGRjBm37ulragERC1fy8H07e1dDT4fZbZNkLcmrB77zmvJZLC0ggr02Y46Ff71r+pKyHFZGyeq1qdGmXNbbYc7EjcnY7LbEjTMNrrkdPpjbacQNdJMMjtZ6DjBn7NixM+IdiyAIQsIS2kTsst7InMCwHCjeAcPyoM8AWLDD9NmkOGBbMXiyzbI+O/ts2rKA6K1gYx1MSDGbkquyoLDEflfy0F4bdxn0sDb8pms46IfBHthUa8TDVp/xZhrqst8CIhhb6Kbk4F6bdGVcyENdyfcpMxp+pDWafjBgSlYDRsBTNpTLYkC3EDiCIAhCC4SWpD7+AEYEoDQTeuWZSZnMVDhYCTke2LUdpo2BTb1h7fewqwRcfeHhB+3pswnG1x4LiPEeKNVmU/IAPwzOhp7J9ruS3/1zqPjW7LEZngSFNZCOmZDaVA+npMBeF1T6YZjH7OGx2wKiJX+rYBNx0AIi1JXchSlX7cFyCE+Dy2+K/vRWDBGBIwiC0F0J32uTUQM9MA3ExQNgxCg4ZjB8uRxOzoSDVeaN+KjecEQvmLvVlKOiPYEUjC00azO5L2yvgV4ZjVmb2irISzHLBJdUQH8XBFLt3bkTviW5ugxOT4f1NZBquZKnuqDMC6lO+KrWLBOscMIPfjigYOgYM4Fk586diP5WVjkqaAER3JR8pBXbQW3vpuQYIwJHEAShuxJeklqVCf5KGJAOO3bA/nw4Kh+2DoB/bYGCHnCgGkorobAcRp9jMjfR5nAsIEo1jJ9unwVE+JbkfQrSLGET6kqe5jQTUpku2GSJh4MKJl1iTxNxaEZp7xrTSJzhNCXGVCtrczCsHHWEw5SjdvitctTRnbYcFYluIXBkk7EgCEIEPvnAZG6C/TbBbE3fFFOS2vkD5PWCs0aZvTLOEbAiAHlD4Kbz7REQLWVtEsECItKW5Gx3o7DZ7IWTPI2u5OlOY9pZrsGRCxfZ4G8VLEf96hewZ52ZKuvlNA3X6Qq8If5WwXKUm5BylO4S5ahIdAuBI03GgiAINB8BX/M1/KjAeAkpGrM1C3ZAgRt8ZbClyGRrzr7CvibiYGytZW1G9omPBURoSWr9YjjRA9t9kOUxW5LTHaZZ+ERL2CyphwIX1HpgXS34U+3ztwotR2VWm8V8lQpUwIibHIeJtSxg9u9UaTjK1dhEXK/s27kT8rs2bO1K+OJfMGW6PWW5FugWAkcQBKHbE95vMyjdNLyuWgn1B02/jVIw7TjTRLxwHZS7Id+mbE1oXO3J2gzKhvQUYwGxttpYQBRW2VuOauZIrppvSS6sgExPo7Cpc0Kh15hQDjrO3l6ba/8Dlv/TeFuNS4aNXtNM3JC1CdmUnKNi428VmlE6uBEK3GTmpkOdH2athK/PsVcohyACRxAEoTsQaQR84kj4fBns2w498005SinTQLxxIPzmQXsaiIN0JGvzyV4YmxcbC4iWHMk315iSU5MtyR4zIZXths0BKPeCIwd+bEM5Khhb6DLB3so0EecoMwaeFpa1qdZmLH1nwPhb1SsYMDz6WZtwC4heATg9FdIguaocir+BgmGwai4sP9He3ysLETiCIAjdgfB+G7BKUgNh3RaoWgenjI9NA3GwTLZ2NZRuhJ+MhnlAr5TWszZ70mJjAdGSI7lDNbd/CG5J/t4HtTaWo6C5v1UPzMK+dGWamAe6TaN1MGuTrSDXCSWYvTd2ZW0iWUCMS4JMDYF6s9DQ54d926D3MPh4jggcQRAE4RAI77XJ6wvrVsM5vZveL1iSWpkNn203W3ftaiAOxhVaJlO7YJgfNq+Cei+UWQInXlmb1npt9gMFabCzrlHYlAbMluT9ARh5sn3CJtLOHawm4rqAKT1t8sIEDxQ5oMLyt9oRgLU+a+fOKHjUhp07LVlA5DhMX5dDo/w+cDtNKa2mBMp2R+/1W0EEjiAIQlciUq9NyWb4YT2s2AdnnWzeeIIoBTmpMHU6/OYRe2MLL5Mt/Ab6Z0CaC/YUwbcHzQSX0xH7rE17HMn7JsP4dNNUvA37tyRD86zNpGT4rh7SNGQ7jYg54DelqcX1cKTL/HmL35TThp5gTx9Q6DLBvRvMXh1niAVEhYY0c1fl0Ob7cGrYWw5D+kYvjlYQgSMIgtCViNRrk50KFx4Pc76AkUdA3/zG+/v8piR10/n2xNPapuTMVCirNFmbERmwtAYWHDA2ELHM2rTXkXxRBQxNNh5cfod9W5JDYwvP2uQqSNZmBL3M12gBka2hhwsKfVDqN8LrJzY2EQd7bTy+yBYQm3zQy2E2J2vA74d6N+wEfmbT71oY3ULgyB4cQRC6DZF6bQBG9IWV/eDdr2H6GMhNj+3CvkibkkcNhq+svTvJHhjhgrzhsGZrTLI2/eb8A6q2NreAaM2R/Ot6qHXGttcmNGsT6m+V6jSL+4IWEOt8xtSznw1NxMG4gmPprkrTY5PeggVEmgO+sjJKqQoOaNhYD2dcYM/vWgS6hcCRPTiCIHQ5IvXZTJkORbtMWSocpeC80fBhkXH83rrb3n4baHtTcqh5Z18FqbmmzJFsc9bGGksfsPojOHtwcwuInj4otRzJj/DEv9cmNGsT6m9V4TebkssArxNyesFZNi4TDPW26uE04+gZymxBbmYBETDbktfVQ5k2GaULr4Xf/UH24AiCIAgt0FKfzayHzLK5wTmmLBXOgSo49jj7em3CRdd338H4VHC2sCk5aN65IQ/eWwUFfSDLxi3JwSbi0vVm4++xrpYtIGLpSN6av1WkrE3Q3ypFwQ4FRQEYdLw9vTYteVthTW9FciRvsIDwgldRlTuQ9FfejLkFhAgcQRCEzkZLfTaDesCrX8OSSuMbFVqmikWvTbjoKtxtFsut95lFgpE2JW/dD5ur4Oo77FsAF95EfH5P+HA7rmQf+GtatoCw25Ecmpaj3GXQQ5l35qC/VaorctbmOz/s90NSL3t27rTkSO4AMpUphbXTAmLFtOlMPumk6MXWTkTgCIIgdDZa6rNxOWHSQFhYZpy+j86KTa8NRBZd/XpAWiUUW8adeb1iuyk5fEtysIk4xQ3ZKWhfnXEk750COXGygAgtRw1PgsIaSMd4WQWNO1MdiZG1yQgRNtv9ZlNymqNxmeCOFiwgFi6MXmwdQASOIAhCZ6Nod+Q+G4AeGTAgFa6+2SxUs6vXpq1yFDSWpE5IaTTujNWm5EhbkoNNxAeAIZmoNbthgts4ksfLAiK0HJUalrU5ORmKHY3GnbHI2rTlSB5sIg7ttclxQIk24seuZYKHgAgcQRCEzkZeX9NzE6nPprTSZEXGj4+NeGipHKVoLEkt3QY9vTC4OjbZJGiaUXrtB7MlOdhEXFsFeSn4M1NxLa415aj85PhYQOxTjeWooCt5MGuzuM40Odd5zO4du7M2oZNbPYnsSN4gbIDBDpO12e4F7YajRpvYYtxr0xIicARBEBINrckoLDQOzKETUsE3tSnTTUPxoBj32QRpbzkquCn5sySToVgRg03JkXbuBPfthDYRV1fiG59D0rZaY2+wpjo+FhDZ7kZhs9kLJ1mu5FUBU/7ZrO31twrttfFthiwgSxuB2pIj+VCnaSLe5bfKUUfbM5Z+mIjAEQRBSCSs/+UP/uyvcEpB0wmpoBPz+PGwchrMnRfbPpsgkXqAIpWjAPwBqHLBw3+MnXFn+M6d9EzYWAuTs2FXSBNxbw9U+SCnAC66LPpZm6Dg+ngOLPgUdm+C01LNluEsjAVEusNkZ060hE3QlbzWA+tqwW+Tv1WwHPXYA7B6MahqODMFvvNBhjYL+3Li5EgeJUTgCIIgJBJWdqT29H4wIM9cC05IzQ1xYr7lP2H5Sfb22UD7fa3iUY5qybizTx70DNm5s70cMnNhYSkMTWtoInYuK4eho+1rIg4KrlQvpO6FvACk1pmJpBqX2ZRcWAGZnkZhU+eEQi8U+WDQcfaXo2pLIMVnskXZClIxo+jbfXDAB2nWMsFYOJJHmW4hcGSTsSAInYZgdsTpb3rd5TTZmqATs1L29tlAx3yt4lGOasm4syxsS3JuEqR7IGOctSXZNBGvO2YsY26+2d5y1OgUWFsKwz3wQ6rpAeptTWlNSoedHqj0m1LV5oD95ajwyS2Pla1Jd0Clhv5O44ze2wHf+yHbHxtHchvoFgJHNhkLgtBpCE5IVZc3vy033WRrYkVHfa1iVY6KFFuocWf4luQCN/jKIXtQky3JFQsX2jchFXQkz3FCXRWoOmMBsdkL4z1Qqhs3JZcEjKiotakcBS3bPwT8Zvw723IkP9kD+x1QGXQk99vvSG4T3ULgCIIgdBqCE1IpEW4rrTRZkViRSL5W0H7jztAtybHcuRPJkbzqACRjJpKCFhBLaqC/C5JyYG2xvRYQbdk/VCvItLYRp6pGR/IMp+kNOqBg6Bh7SmU2IwJHEAQhkQhOSB0fNgIeqwmpUFratxMPX6uOGHcmueFgVWx27rS0TDDoSJ7jht5e2FgHE1KMBURRMmz1moWDgVz7LCDaY9q5sgbKLdPMam22FW+yFvaVO2DSRfDn1xO+HBUJETiCIAixoCVzzPD/FVsTUsn/fhNOdcfO9TtSbHl9oGRLfHytwjkU484tRbFzS2/Jkby32wiJ0jpYXAsDfJCUASeOhL0OOPuc6Iubjph29nWZTE090NMF+/xQ4wR/JlxydafotWkJETiCIAh205o5ZnD0O/gGpxTc8p98r9zkluy2PzvSWmzZI8wEUrz27bRWkoq3cWdo1mZy35YdyT+vMiWfwR7YZRllDuwNfcfCTRfYE1uwVFZaCBNT4duqtk0712vY5oX0HDjrPLj2p52uJBWOCBxBEAS7ac0cM3T0O4hSVIwYAZNviW9sHxVCj6Nh7vrY79tpqyQ1fGR8jTtDszbtciTX4E+Bu39rTzkqGFvoMsFkvzHGTHeZ0fgWTTsDxv7hahsmt+KICBxBEAS7ac0cM3T0O9FiG5kNFSlw8YP279sJp62SVHF+fI07Q7M2Ge74OpJHmt7a7jPiprjGNDx/7429aWecEYEjCIJgN62ZY8Z69DucNmPbY/++HWjbvDO8JBXclhwv487QrM3IPjA4Db6PkyN50Lgzvdbs2OntgN1e0zC8zQ/jHLDfAxX1sTHtDMZm/TyHrV1pbEci9ZzZiAgcQRAEu2nLHDOWo9/hJEJs7THvDG5KDi1JxaKJuD1Zm0HZkJ4SP0fy9Fro7TLnsrnGTD+FbkleVg9HeiAj2X7TztDYStfDiGzcR2VDWgs9ZzYiAkcQBMFu4mmO2db0VryNO6H95p2xLkm1N2vzyV4YmwfOQHwcyfu74dtqyEg1wmZ9JUzKatySnJsEG71wUNm3JRmajqW7y2BiFiRVk36gDDJcMG0EzIvQc2YTXaOTSBAEIZEZPx6OnwZzt5qsw4Fq83nuVvsX4z3/NMx+GNI3m1JFuvU/6ReeMbfHK7ZQWjLv3FwLmW5TjoLGvTa9B8J//8mMqNtV8ggVXU6gVwpkppiszfqDUFljXveUfOiXC3vS4ONqcI6Fmx60T9wEm4jLNsMgP1TXQ0+PaRg+UAd9XCa79Hkl9PdAXhLsVaaxePAp8Ny78LgNo9+BAFz7H/DpS5BaCkc7IakefBWozIARqgdKG3vOYoBkcARBEOzGGv2OiTlmKO2d3oplbJ3FvDN0LD10S3K8sjaRmoizPMaRfD9QkAwbK6BPPYxPN6WobUCFCwIZ9i0TDN25s30VnJEMmzXkAAEvuN04a2shNdkI1cFHx6znrFMLHKVUGrAQeFBr/UG84xEEQWiRWJhjhtPe6a1YxdaZzDtDx9LTM2FjrWlwdjoae232pEHhPhh/ij29NqFxhVtA7PZCuQopSSXBbg98UQPDlClL+R32Tm+Fb0rugVkmmBQwO3cyPOD1olxO8NWBvyqmPWdxEThKqdnAdKBIaz0q5Po04ElMQvBlrfXjbTzVPcA7tgUqCIIQpL2biBOJRJveSjTzzmD24ZMPYO1qKN0IPxkNffKgZ8hY+vZyyMyFBaVwVHLssjatWUA06bWxSlJDkiDVA1/XQa3TPuPOljYlpyso98Mga4tzvgucCnwBqK2HtJSY2o3EK4PzCvAM8FrwglLKCTwLTAF2AsuVUu9jxM5jYY+/ATgOKMTYmAmCINhHRzYRJxKJMCEVSiKZd2pNvzn/gKqtJia1C4b5YfMqKAvztspNgnQPZIyDNVtjl7VpzQLi1NRGYTMs2TiSr/JCbQoMscm4E1r3t8p2wlYfnOiGfQ74sgaGJqHcGnZjfu6TY9TXRZwEjtZ6kVKqIOzyeGCz1norgFLqLeBCrfVjmGxPE5RSk4E04GigRin1kdY6YGfcgiB0Uzq6iThRSIQJqVASybxz2TJ67FgBV44xZ7PwG+ifAWmu5t5WBW7wlUP2IEiOYdamNQuIL6rhCA+UBmCt315H8mBsbflblfnM56VeGOyEagd844Wd9TBkLDz6x267B6cfsCPk653AiS3dWWt9H4BS6jqguCVxo5SaCcwEyM/PZ8GCBVEKt2NUVlbG7bW7E3LO9tMdz7jgL7NJy6vHW1TU7DZ3Ly9VLz3DtuobovqarZ6z1mSsX0+PVUtIKi+mLqsnJaNPMvYOoW8eWtMv/Uh6/GU5/mEZ+LNTcJbV4NxYQcnA8eyqqgI7fpYtxNejpp60DXvxDsxp9hD39gNUZfVh26lnNl6sroaFC22JKWXnTvyjPewu2gcoMpTGtfcggX4pOJID+Dauo+LYYbgz3aSu2ErgQICSWjclJ5xPxfDh0YsrJL5+c/5Bjx0rSDqwD8coBXo/7qpiAluq8PdPwb2xEsYnETgK/BXZuDaUoSvAX5fKth9dxb5p06CmJrqxaU1GYSEFb79KeskWXHVV6MkpODbWQaqGch+6wIPaVAtpDqgMoLNdqO98UKkIlCv2Dj2Fzb++P/qxtUEiCZxDQmv9Shu3vwi8CDB27Fg9efLkGETVnAULFhCv1+5OyDnbT7c843+8DsMLIpd6UrLoVRGgIMpn0uI5h5YvRmZCj35QUknB6g9A+ZtnFiZPhuXLTUPxDqt36O7zyR03jqF2ezWFx5czAvaXmOmj8IzSykp6zbiNArt6bcJjenUjtXWlJJdlmUWCE5TZlHxEMjg9sF+T0a8v5OdDqQduepCM8eMpsCO28KzNcgUDss3U1li3ZQHRA0r8sLwCBgCDM6DcB7mmiXjEzbcxws5ylLvMbEkuBzK1sX1IdcBmr/G32hfib1UGlCpI6oXjkkvZfPa5TD7jjOjG1g4SSeDswvzYgvS3rgmCIMSXROplOQTjzphObyWieWcLiwR1yv7GRYKhm5L7KkjNjc2m5ES2gAgtRw1PgsIaSAeqAtDPAT/42udvFcOsTSiJtOhvOTBUKTVYKeUBLgfej8YTK6XOV0q9WF5eHo2nEwShuzFlunmj8/mbXg/2skyNYS9Le0a/40lb5p1pKWYRXuUQM/pdOcS+xXitxXTMYNSW+sZFgsGx9JPHwCoFu/rYF1tQQNx8I7z1R8gvBW9N28sE96bDtxqOmw7P/Q3+PhdOPDH6sT3/NPz+TigthJNTTSYn1WcETI7LNDn3cZiSVA2N/lbr/FCXAz++BT75MvqxdZB4jYn/FZgM9FRK7QQe0FrPUkrdBszHTE7N1lqvi8braa3nAHPGjh07IxrPJwhCN2P8eFg5DebOi23mIRKJNvodTiKYd4aP9K/5Gn5UAJrGPTtH5VO7Oo/kpaVNFwluroKr77BPcCWqBUQwtuCmZH+5GU3PVJDugmqaZm0W15km5zqP/f5Wh0i8pqiuaOH6R8BHMQ5HEAShdeK1iTgS8S6XtbUPKBHiCx/p3+aFVSuh/qDpt1GAUlSfOoTsjeWxWyR4KMadsVomGGlTcqaC4hqzXHBLnbleHDAlqjSH2Vhc7rXX3+owSKQeHNtQSp0PnD9kSBwdewVB6NzEYxNxJOJt3NnWPqB4j6ZH6reZOBI+Xwb7tkNPy7gTIKDtXSQYJNGzNi1tSs5wwDa/8TDb74Yl9VDggloPrKsFf6p9ywSjQLcQOFKiEgShyxDPcll7G5zjWc6L1G9zVD5sHQjrtkDVOjhlPJRWkvzFTjjzKvt9rUK3JM/D9NokQtamrU3JhRWQ6YFl9XCkBzKSoNALRT4YdFxClaMi0S0EjiAIQpchnuWy9npbxSq+9hp3BhuIV2bDZ9uNV1LeEL4/cyK5N99sv69V6Jbkei+UpSSGcWfpevDXwvGpsK4iwqZkD1T6zSbnjV44qBK2HBUJETiCIAidjXiVy9rb4ByL+Dpi3BmMKScVpk6H3zwCQMWCBbZtSW6S6QrdkrynCL49mBjGnef3hA+3g7vKmB75VORNyTs17HfByJMSthwViW4hcKQHRxCEhKMzmnfGu4E4lI4ad9rdAxT68/z4AxgRgNJM6JUHmalQVmmyNiMyYGkNLDgQf+POFHejBURvBRvrYEIKjHRDVRYUlkCFCwIZ8Kv77HEkt5HEzi9FCa31HK31zKysrHiHIgiC0Pg/6dkPQ/pm08SZbjXrvvCMuT0R6Qz7gEb0hb6WceeWIjhQbT7P3Wr/wr7gzzOjBnrUwYaVsP5bY9z5Xa1xR0/2GJFz6jiTtfm4Gpxj7du3s2QJXHQO/Nel8O2HcIwD6qtBVcCBUhiSabYRD3RDigMW18LOGsj2QM9k6DvUjM13MnED3SSDIwiCkFC0p1k3lrQ3mxSPBuKWYivalVDGnU1+nqsywV8JA9KbG3cGtyQ7HfYbd7ZVjqqtgrwUyEmHJRXQ3wWBVPs3JceIbiFwpEQlCEJC0Z5m3VDTSTtpz+h38M0t1g3OrcVWHIDBOZHLZQeq4NjjGnptbKG1ktQxg42vVd8UyPHAru0wbQxsyIP3VkFBH8iyufG6veWo6kqYkAeFLthSD6Uaxk+3rw8ohnQLgSNj4oIgJBSJtI04kb2tWovt1a9hSSUUJMA+oIwa6IEpSRUPgOEjG32tCtzgK4Ot++OzJfnr/WY66gCmHPXtPhjvMUJmcS0M8IPLC1U+yCmAiy6z1zYjhnQLgSMIgpBQJFKzbntHv+NBa7FNGggLy0xvTbz3AYWXpIrzzVj6pt6wcB2UuyE/TluSg1mbLl6OioQIHEEQhFjTnm2/1dWxiSWRsknhtBZbjwwYkApX32xvuSxSD9DuXTA8RHiFl6R2/mC2JR/RCzYOhN88aJ9IbGtLcjBrc2JSly5HRUIEjiAIQqxpT7PuwoWxiSWRsknhtBVb/hB7y2Ut9QAt+xJ6DAKdZ3btHJXfvCS1pSj22aTXfmi+JfnsLJO1WVzRpctRkegWAkeajAVBSCgSybwz3t5WrU1vJaKvVXYqHJ0PP/wABQNMpia4KTnWJanwBufQfTvBLcmf7oMxvSBJdelyVCS6hcCRJmNBEBKORDHvjJd3VHumtxLR1wrg2CPgkz3ww/eNxp1Kxb4kFd7gnJ4JG2ubb0nemw6FVV26HBWJbiFwBEEQhBaIVzapvdNbieZrBaYktW4gLNgFuUWx3QcU2kickQk9Qxqct5dDZi4sKI3dluQERgSORSAQYOfOnVRVVdny/FlZWaxfv96W5xYakXOOHm63m7y8PDIzM+MdimA38cgmtXd6K1F9rY4dCEnDobJfbPcBhTYSh2dtcpMg3QMZ42DNVvu9rRIcETgWxcXFKKUYNmwYDhscUisqKsjIyIj68wpNkXOODlprampq2LVrF4CIHCH6JNL01qH4Wq0/CDf9Mvb7gEIbidOTm2ZtCtzgK4fsQfZuSe4kiMCxKCsro6CgwBZxIwidDaUUqamp9OvXj927d4vASXTEuPPwaM3XaqXlazV9TGx7gNrTSOxQTbM2sWhw7kR0C4HTnikqv9+P2+2OXVCC0AlISUnB6/XGOwyhNTpitZBIxHtCKpSWsknx8LWCjjUSJ7nhYDUcF4MG505GtxA47Z2iUon4j4AgxBH5O9EJ6KjVgt10IuPOghqvacLN6wMlW+LnaxVOa5uSIzUSH0iy1y29k9ItBI4gCEKXJZGsFjqZcWfahj0mtuwRRjjEK5sULgq/+w7Gp4IzwqZkaSRuNyJwBEEQOjOdoVk3QY07vQNzYGwefFQIPY6Guetjv28nkigs3A3FGtb7YMSoCJuSpZG4PUhHbSdn0aJFXHDBBfTr1w+lFK+88kqr91dKtfpx3XXXtfmaF1xwAWeeeWbE29avX49Sio8//vgQvpvOy2OPPYZSittuu63F+8jZC7aQ1xdKKiPfVlppbo8V7ckmxYvWYhuZDWkpcNODptdmRcB8vulB+8VDqPA6Ms8Iwn49IC0ZinfA/v2Nm5JPHQdb3LDWE7v4OjGSwenkVFZWMmrUKK655hquueaaNu+/Z8+ehj9/8MEHzJgxo8m1lJSUNp/jxhtv5KKLLmLbtm0UFBQ0uW3WrFkMGjSIs846q/3fBHDw4EECgQDZ2dkdepzdtCeuJUuW8OKLL3Lssce2+lyJevZCJ6czNOtCYht35qbD1j2xySa1VY6CxpLUCSmNxp2x2pTchZAMTifn3HPP5dFHH+WSSy5p14h77969Gz6Cb9qh17KysgCzB+UPf/gDRx55JCkpKRxzzDG88cYbAJx33nnk5+fz5z//uclze71eXn/9dW644YZ2xeL3+5k/fz5XXnklvXv3Zs2aNRHvt3PnTpRSvP3225xxxhmkpqZy3HHHsWHDBlasWMHEiRNJTU1l/Pjx7Nixo83XjVZcAOXl5Vx11VXMnj2bnJycVp83kc5e6EKMHw/HTzNNpluK4EC1+RyPptN4Z5O0hqVL4bf/D26/0XxeutRcj3dswfiefxpmPwzpm2GcA3y7oXgTrP8WtHW/o/KhzwBYWgnf74/vz7QT0y3+JVRKna+UerG8vNy219Bas3TpUu7/7ePc9J93cf9vH2fp0qVordt+cALym9/8hlmzZvHss89SWFjIvffey09/+lM+/PBDXC4X1157La+88gqBQKDhMXPmzKG4uJjrr7++1edet24dd999NwMGDOCyyy4jLS2NefPmMXHixIj3DwqM559/ngceeIClS5dSV1fHddddx913382jjz7K4sWLKS4u5plnnjnk77mjcQHMnDmTSy65hNNPP/2QXzccO89e6IIEm3XjUV4JZ8p0kzXy+ZteD2aTptps3BkuHtKtBucXnoGzzotfbEHaU46CxpLU0GGwNz++P9NOTLcoUdlttqm15pnnX+TTVZvIHTaOjBNOYkfJPn730jtM+XoNt93cuTw+q6qqeOKJJ/j444857bTTABg8eDDLli3j2Wef5bzzzuPGG2/k97//PZ9++ilTp04FTIlk6tSpDBgwoNlzlpSU8Je//IVXX32Vb775hmnTpvHkk09y/vnnk5yc3Go8q1evJisri7fffpv8fLNNdMqUKbz11lts2LCBHj16ADBp0iT27dvX8LgnnniCkpISfve73wFw1VVXMWrUKO69996oxPXSSy+xefPmhuxKNLDj7IVuQHc37oS2G5xPCGa6GmNzbz8AKytjlxWJ1AcUqRwF4A9AlQse/mP8f66dlG4hcOxm2bJlfLpqE8OmXInTZZYFpmX1oNfAoXzy8V84cflyRowYEeco209hYSG1tbVMmzatyR4Ur9fb0PcxdOhQJk2axOzZs5k6dSq7d+9m/vz5vPXWWxGf8+mnn+ahhx5iwoQJfPfdd836R1pjzZo1TJ8+vUHcAGzfvp2LL764QdwErx133HENX99www2MHj2a+++/n9mzZ3Pw4EF+9atfRSWujRs38utf/5ovvvgiqgsi7Th7QYgZ8TLuhLYbnD/5AO57uElsVTV96DXjNvvG0ttj3hmckFq6DXp6YXB1bB3TuzAicKLAh598Ru6wcQ3iJojT5abH8PF88PG/O5XACZY+5syZw8CBA5vcFvpmfuONNzJjxgxKS0t55ZVXyM3N5cILL4z4nDNnzsTtdvPaa68xatQoLrroIq6++mrOPPNMnE5nxMcEWb16NbfffnuTa6tWreLhhx9ucm3NmjVcffXVDV9nZ2czZcoU7r33XubOnctXX33VbHHdocYVLImNHDmy4Zrf72fRokW88MILVFVVkZSU1Or3FQk7zl4QYkq8skntaXAOi23bggUU2BFnR8w7g+Woz5JgfY0pR8VKFHZxukUPjt3s3ldMRo/8iLdl5Oazp6g4xhEdHkcffTRJSUn88MMPDBkypMnHoEGDGu53ySWXkJyczBtvvMHs2bO55pprWsxm9O3bl/vuu4+NGzfy6aefkp6ezuWXX07//v258847Wb16dcTHVVVVsWXLFkaPHt1wraSkhB07djS5tmPHDkpKSppNMl177bU8+eSTvPHGGxGbgA81rh/96Ed88803rF69uuFj7NixXH755axevRqPx9PS8baKHWcvCB2itUbdRCYRmoiDROq1OTLPmHd+vR327Gt6/9By1FOzzNbkRPYR6yRIBicK9M3vyY6SfaRl9Wh2W0XpPgbk9bTttSsrK9m8eTNg/ve/fft2Vq9eTW5ubrMMQHvJyMjgrrvu4q677kJrzcSJE6msrGTJkiU4HA5mzpwJmLHmK6+8kgcffJADBw5w4403tuv5TzrpJE466ST+7//+jzlz5vDqq68ybtw4/v3vfzf0nQRZu3YtAMcff3zDtdWrV5OUlNQke7J69WrS09M58sgjG65prXnsscealLGiFVd2dnaz0fG0tDRyc3MZNWpUu14vEnafvSC0Smf1tYLEGpdPRPPObohkcKLAeVNOp2TDMvy+pqaEfp+Xkg3LmD71DNtee8WKFYwePZrRo0dTU1PDAw880NB3cjg88sgjPPjgg/zP//wPI0eOZMqUKfz9739n8ODBTe530003ceDAASZMmNDhMlxSUhKXXHIJc+bMYdeuXRx99NHN7rNmzRqGDh1KWlpaw7VVq1YxatQoXC5Xk/sdd9xxTUakf/vb39KrVy+effZZnn766ajGZSexOHtBiEhLmYdzjoBVc2H58nhH2DLxGJdvKdtVtAt6tGLemTs8/hNv3QDVWceYD4WxY8fqFStWRLxt/fr1h/wmEZyi+uTr7+gxfDwZuflUlO6jZMMypowZxm03z6CyspKMjIzDCV9oBxUVFWRkZPDJJ59wzz338OWXX+J2uxk+fDhLliyhZ0/7smldlfC/GwsWLGDy5MnxC6ibEJdz/u3/M6PVR+Y1v22L5agdS9NJaL95Z/C+y5ebJuLgfae23MtyWGccnu3qkW5KZIXlUByA03JgSAKdYxyx83dZKbVSaz020m1SoooCSiluu2UmJy5fzgcf/5s9q5czIK8nt8y8jHHjxokjc4zZsWMHt9xyC/PmzWvYDnz99dfz0ksvNRkRFwQhjETbRNzRklmcva0axtJf/RqWVEJBApTLujEicKKEUorx48czXvYVxJ0BAwY09CUFue++++IUjSB0IvL6GgGRndr8ttJKM90TSzpq3hlLWhtLnzQQFpaZ8lis9wEJDXSLHpxYbDIWBEHo9MRzE3EkEtm8s2h35D4bgB4ZMKBvYmyX7sZ0iwyO3ZuMBUEQugTx3EQciUQrmYXSVrYrf0hibJfuxnQLgSMIgiC0g3huIo5EPEtmbTU3J9JYuhARETiCIAhCI4niawXxExHtaW5OtGyX0AwROIIgCEJiEi8R0d7m5kTKdgnNEIEjCIIgJCbxKpm1p7k5WKpKlGyX0AwROIIgCELiEg8RkcjNzUK7EYEjCIIg2EdHNhEnCom2D0g4JLrFHhxBEAQhDgSbdWc/bCwgxjnM51kPwQvPJK5DeaLtAxIOCcngCIIgCPaQaJuIw7JJBTVeSElpnk2SCakugQgcQRAEwR7a26wbCyKMfqdt2BPZ1yrR9gEJh4SUqDo5ixYt4oILLqBfv34opXjllVea3ee5555j8ODBJCcnM2bMGD7//PN2Pfe+ffv4xS9+wdChQ0lOTiYvL48JEybw9NNPU1lZ2a7nuOCCCzjzzDMj3rZ+/XqUUnz88cfteq7OTHt+TqEopVr9uO6669r1unL+Qlxpzc4gN93cHitCs0lH5kF2Kt6BOXDOEbBqrnEhDyXY3PybR+CpWeZzIvcNCc0QgdPJqaysZNSoUTz55JMNztmhvP3229xxxx38+te/ZtWqVUyYMIFzzjmH7du3t/q827Zt44QTTmDevHk88sgjfP311yxdupRf//rX/Otf/+L9999vV3w33ngjn332Gdu2bWt226xZsxg0aBBnnXVWu54rlIMHD1JWVtbhx9lNS3G19XMKZ8+ePQ0fL730UrNrTz75ZLvisev8BaFd5PWFkhb+M1RaaW6PFYnsayXYggicTs65557Lo48+yiWXXILD0fzH+cQTT3DdddcxY8YMRowYwdNPP02fPn14/vnnW33eW265BYfDwYoVK7j88ss5+uijGTx4MNOnT+e9997jiiuuaLiv1po//OEPHHnkkaSkpHDMMcfwxhtvAHDeeeeRn5/Pn//85ybP7/V6ef3117nhhhsixh0Jv9/P/PnzufLKK+nduzdr1qxpdp9du3ahlOLtt9/mjDPOIDU1leOOO44NGzawYsUKJk6cSGpqKuPHj29T5LWX9sTV1s8pnN69ezd8ZGdnN7uWlZUFtH72EN3zF4QOk0jNuomUTRJiQqf9l00pNVkp9blS6gWl1OR4x4PWsHQp/Pb/we03ms9Ll8Z1SqC+vp6VK1cyderUJtenTp3KV1991eLjSkpKmD9/PrfeeitpaWkR76NC0rS/+c1vmDVrFs8++yyFhYXce++9/PSnP+XDDz/E5XJx7bXX8sorrxAIBBoeM2fOHIqLi7n++uvb/D7WrVvH3XffzYABA7jssstIS0tj3rx5TJw4sdl9v/nmGwCef/55HnjgAZYuXUpdXR3XXXcdd999N48++iiLFy+muLiYJ554os3XjlZcdtHa2QNROX9BOGTGj4fjp8HcrbClCA5Um89zt8a+WTeRsklCTIiLwFFKzVZKFSmlvg27Pk0ptVEptVkp9as2nkYDlUAysNOuWNtFgo5CFhcX4/f7yc/Pb3I9Pz+fvXv3tvi4zZs3o7Vm2LBhTa7379+f9PR00tPTufnmmwGoqqriiSee4OWXX2batGkMHjyYK6+8khkzZvDss88Cpkyyfft2Pv3004bnmjVrFlOnTmXAgAERYygpKeGpp55izJgxjB49mg0bNvDkk0+yd+9eXnrpJSZOnNhEZAX55ptvyMrK4u2332bSpEkcc8wxTJkyhS1btvDuu+9y6qmnctxxxzFp0iT27NnT8LgnnniC++67r+Hrq666isceeyxqcdlBe84eDu38BSEqBJt1b3oQKofAioD5fNODTZt6Y0EiZZOEmBCvKapXgGeA14IXlFJO4FlgCkawLFdKvQ84gfB3mhuAz7XWC5VS+cATwFUxiDsy7RmFHDEibuFFi88//xy/38/MmTOpra0FoLCwkNraWqZNm9bkjd3r9VJQUADA0KFDmTRpErNnz2bq1Kns3r2b+fPn89Zbb7X4Wk8//TQPPfQQEyZM4Lvvvmt4rrb49ttvmT59ehNRt337di6++GJ69OjR5Nq4kP893nDDDYwePZr777+f2bNnc/DgQX71q+Ya+1DjsoP2nD0c2vkLQtRIFDuDCKPf7u0HYGWljH53UeIicLTWi5RSBWGXxwObtdZbAZRSbwEXaq0fA6a38nQHgCRbAm0v7Wlei4PA6dmzJ06nk3379jW5vm/fPnr37t3i44YMGYJSig0bNjS5PnjwYABSUxu3ewbLHnPmzGHgwIFN7u92uxv+fOONNzJjxgxKS0t55ZVXyM3N5cILL2wxhpkzZ+J2u3nttdcYNWoUF110EVdffTVnnnkmTqezxcetXbuWn//8502urVq1iocffrjJtTVr1jBz5syGr7Ozs5kyZQr33nsvc+fO5auvvoqYiTnUuOygvWcPHT9/QehyRBj9rqrpQ68Zt3W+0e/HHoNf/xpuvRWeeab1+z74IDz0UNNr+fnQSha/q5BIe3D6ATtCvt4JnNjSnZVSFwNnA9mYbFBL95sJzARTmlmwYEHE+2VlZVFRUdHRmAFI2rUNxieB19v8xswk2PgDfr//kJ+/I9TW1jZ5neOPP56PPvqIadOmNVybP38+F154YYvxeDwezjjjDJ5++mmuu+460tObNub5fD68Xi8VFRUMGDCApKQkNm7c2CQjEiT4GmeffTbJycm8/PLLvPzyy1x++eXU1tY2ZILCycjI4Pbbb+f2229n2bJl/PWvf+Wyyy4jKSmJn/zkJ1x++eUce+yxTR5TVVXF999/z7Bhwxpet6SkhB07dnDUUUc1XNu5cyclJSUMHTq0yRn85Cc/Ydq0aXz22We4XK6I53MocUUi/OfUGjU1NQDN7t/es4eOn394rKF/byorK1v8eyREDzlnGznVrE6orKxkW3U1LFwY54DaT2ZhISOeegr/EUdQvmsXm9r4HSnYto28AQNY/X//13BNOxx4Y/i7FbffZa11XD6AAuDbkK8vAV4O+fpq4JlovuaYMWN0SxQWFrZ4W5s88hut//dyrd+/vfnH/16u9SO/0QcPHjz052+FiooKvWrVKr1q1SqdkpKiH3roIb1q1Sr9ww8/aK21fuutt7Tb7dYvvfSSLiws1LfffrtOS0vT27Zta/V5t2zZonv37q2POuoo/eabb+p169bpjRs36jfffFP3799f33DDDQ33ve+++3Rubq6eNWuW3rRpk161apV+/vnn9Z/+9Kcmz3nLLbfonJwcDRzSedfW1up3331XT58+XbtcLr1o0aImt3/11Vfa4XDoysrKhmuffvqpTkpK0l6vt+Ha+++/r9PT07Xf72+4FggE9Hnnnad79eqlV6xYEdW4tG7759Qa7777rjZ/VZvT3rPX+tDPP/y+n332WbsfKxw6cs4RCAS0XrLE/Jv7nzeYz0uWmOuHQNTOuF8/rf/4x6bX1q7VOilJ63XrovMaWmtdVqb1EUdo/e9/az1pkta33tr2Yx54QOuRI6MXwyFg5+8ysEK3pDNausHujwgC52RgfsjX9wL3Rum1zgdeHDJkSIuHdFgCZ8kSrWeco/U/bm0qbv5xq7m+dKltAuezzz7TmIbrJh/XXnttw32effZZPWjQIO3xePQJJ5ygFy5c2K7n3rNnj7799tv1kUceqT0ej05LS9Njx47Vjz76aJPvJxAI6KeeekqPGDFCezwe3bNnT33WWWfpjz/+uMnzrVy5UgN6woQJh/1979u3TxcXFze59vzzz+uhQ4c2ufbf//3fOlzYPvLII/qUU05pcu3hhx/W1113nX7nnXeanF004tK6fT+nlmhN4LT37LU+9PMXgRMf5JzDCAS0fvZJrWeea/7j+NpN5vOMc7R+7qlDEjlRO+NLLtH68subXjvjjMgC5He/0zotrfWPCP9J0lprfemlWt99t/lzRwROSorWffpoXVCg9WWXab1lS0e+u8MmXgJH6ThN+Fg9OB9orUdZX7uA74AzgV3AcuBKrfW6aL3m2LFj9YoVKyLetn79ekYcap9McIpqdQu+JTffRkVlJRkZGYcRvdAeKioqOnzOn3zyCffccw9ffvklbreb4cOHs2TJEnr27GlTlJ2L8L8bCxYsYPLkyfELqJsg5xzG0qVmUjV0mAPMFNTcrWYyq4ONzFE74yeegOeeg82bzdfvvQc33ACbNkHIcAMApaXmozX69TMeWaG89BK88AIsWQJuN0yeDKNGtd2DM3cuVFTA8OFQVAS//S1s2ADr1jWPzSbs/F1WSq3UWo+NdFtcenCUUn8FJgM9lVI7gQe01rOUUrcB8zGTU7OjKW5sRXxLOi07duzglltuYd68eQ0bhq+//npeeukl7r333jhHJwhCA4nkaxXOSSfBnXca4ZKWBnfdBfffH1lA5Oaaj46wcaNpKv7iCyNuOsI55zSP9Ygj4NVX4Ze/7NhzdTLiNUV1RQvXPwI+ivbrKaXOB84fMmRItJ869EUSYxRS6BADBgxgc/B/XRah+3AEQUgQinbDoFY2EW+N4ybiMWPA44EVK2DVKnC5zIRTJB591Hy0xty5cNppjV8vXgzFxTByZOM1vx8WLTJZnaoqSGrnMHF6unmeTZvad/9OTCJNUdmG1noOMGfs2LEz4h2LIAiCcAjk9YWSzWbHWDillSZrHi+SkmD0aJgzx2RG3nyz5UzLzTfDpZe2/nz9+jX9+kc/grFhVZjrr4ehQ01mx+Npf6y1taZEdfrp7X9MJ6VbCBxBEAShkzNlutkOP6hH8x6cwnLTEhBPTj4ZnnwSpkyB6a2sbjuUElV2tvkIJS3NPM+oUY3XnnnGfITuMLvrLjj/fBg40PTgPPKIyfhce23HYuiEiMARBEEQEp8Im4ibDHPEexPx8ceDw2EajuNFcbHp1wll50644gpzW69epgdnyRIYNCg+McaQbiFwYtKDIwiCINhHog9zvPEG/PSnTftk7CTS4rwHHzQfoXRjS5ZuIXCkB0cQBKELkGjDHIEA7N8Pr7wC334L77wT74iEELqFwGkvWuuYOUELQmcg6HclCEIEFi2CM86AYcPg73+HnJx4RySEIALHIjk5mZKSEnr06CEiR+j2aK3xer3s27ePtLS0eIcjCInJ5MkmiyMkJN1C4LSnB6d///7s3LmT/fv32xJDbW0tycnJtjy30Iicc/RwuVxkZWXJRmdBEDol3ULgtKcHx+12M3jwYNtiWLBgAaNHj7bt+QWDnLMgCIIA4Ih3AIIgCIIgCNFGBI4gCIIgCF2ObiFwlFLnK6VeLC8vj3cogiAIgiDEgG4hcLTWc7TWM7OysuIdiiAIgiAIMaBbCBxBEARBELoXSmsd7xhihlJqP/BDyKUsoLW6VUu3R7oefi38655AcbuDPTza+r6i+fj23Le1+xzOGUe6Jufcsdvkd7lj95Xf5cN/vPwu2//47vS7PEhr3SviLVrrbvsBvHgot0e6Hn4twtcrEuX7iubj23Pf1u5zOGcs5xybc5Yztv+M5Zxjc85yxvafcbzPOfSju5eo5hzi7ZGuh19r67nt5HBfuyOPb899W7vP4Zxxe1/fLrrLOcsZt+8+8rscvfvK7/LhPb47/y430K1KVPFEKbVCaz023nF0deSc7UfOODbIOduPnHFsiNc5d/cMTix5Md4BdBPknO1Hzjg2yDnbj5xxbIjLOUsGRxAEQRCELodkcARBEARB6HKIwBEEQRAEocshAkcQBEEQhC6HCJwEQCk1WSn1uVLqBaXU5HjH05VRSqUppVYopabHO5auiFJqhPV7/Del1C3xjqeropT6kVLqJaXU20qpqfGOpyuilDpCKTVLKfW3eMfS1bD+HX7V+h2+yq7XEYFzmCilZiulipRS34Zdn6aU2qiU2qyU+lUbT6OBSiAZ2GlXrJ2ZKJ0zwD3AO/ZE2bmJxhlrrddrrW8GLgVOsTPezkqUzvk9rfUM4GbgMjvj7YxE6Yy3aq1vtDfSrkMHz/xi4G/W7/AFtsUkU1SHh1JqIkacvKa1HmVdcwLfAVMwgmU5cAXgBB4Le4obgGKtdUAplQ88obW2TdF2VqJ0zscBPTBCslhr/UFsou8cROOMtdZFSqkLgFuA17XWb8Yq/s5CtM7Zetwfgb9orb+OUfidgiif8d+01pfEKvbOSgfP/EJgrtZ6tVLqTa31lXbE5LLjSbsTWutFSqmCsMvjgc1a660ASqm3gAu11o8BrZVGDgBJtgTayYnGOVvlvzTgaKBGKfWR1jpgZ9ydiWj9Lmut3wfeV0p9CIjACSNKv8sKeBzzJiHiJowo/7sstIOOnDlG7PQHVmNjJUkEjj30A3aEfL0TOLGlOyulLgbOBrKBZ2yNrGvRoXPWWt8HoJS6DitrZmt0XYOO/i5PxqSfk4CP7Aysi9Ghcwb+EzgLyFJKDdFav2BncF2Ejv4u9wB+B4xWSt1rCSGhY7R05k8BzyilzsNGWwcROAmA1vofwD/iHUd3QWv9Srxj6KporRcAC+IcRpdHa/0U5k1CsAmtdQmmx0mIMlrrKuB6u19HmoztYRcwIOTr/tY1IbrIOduPnHFskHO2Hznj2BPXMxeBYw/LgaFKqcFKKQ9wOfB+nGPqisg524+ccWyQc7YfOePYE9czF4FzmCil/gosBoYppXYqpW7UWvuA24D5wHrgHa31unjG2dmRc7YfOePYIOdsP3LGsScRz1zGxAVBEARB6HJIBkcQBEEQhC6HCBxBEARBELocInAEQRAEQehyiMARBEEQBKHLIQJHEARBEIQuhwgcQRAEQRC6HCJwBEEQBEHocojAEQRBEAShyyECRxCETolSapJSSiulzg25NlgpVaSUEiNKQejmyCZjQRA6LUqpfwNJWutTlFJZwFfA98CFWmt/fKMTBCGeiMARBKHTopQ6DVgEnA3cCeQDp2qtK+MamCAIcUcEjiAInRql1CfABKAMOFFrvTPktueBC4C+WmsVnwgFQYgH0oMjCEJnZzOQCjwQKm4s/gqcEPuQBEGIN5LBEQSh06KUmgk8DawHarTWJ7dwPy0ZHEHoXojAEQShU6KUmgJ8BNwIfAcsBs7VWs+NcF8ROILQzRCBIwhCp0MpNRL4EnhGa/0b69onQKbW+sQI9xeBIwjdDBE4giB0KpRSecBSYDlwmbb+EVNKTQQWAtO11h+GPUYEjiB0M0TgCILQ5RGBIwjdD5miEgShy6KUelkptdP6806l1MvxjkkQhNggGRxBEARBELocksERBEEQBKHLIQJHEARBEIQuhwgcQRAEQRC6HCJwBEEQBEHocojAEQRBEAShyyECRxAEQRCELocIHEEQBEEQuhwicARBEARB6HKIwBEEQRAEocvx/wMMm+5SPOPpCgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 648x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize = (9, 6))\n",
    "ax.scatter(x1_list, x2_list, s=60, alpha=0.6, edgecolors=\"k\",label=r\"$1 \\ \\operatorname{TeV} < m_X < 4 \\ \\operatorname{TeV}$\")\n",
    "ax.scatter(x1L_list, x2L_list, s=60, alpha=0.6, edgecolors=\"r\",label=r\"$10 \\ \\operatorname{GeV} < m_X < 1 \\ \\operatorname{TeV}$\")\n",
    "\n",
    "# Set logarithmic scale on the both variables\n",
    "#ax.set_aspect('equal')\n",
    "\n",
    "ax.set_xscale(\"log\")\n",
    "ax.set_yscale(\"log\")\n",
    "ax.grid(True)\n",
    "\n",
    "ax.set_ylabel(r\"$x_2$\", fontsize=15)\n",
    "ax.set_xlabel(r\"$x_1$\", fontsize=15)\n",
    "\n",
    "ax.text(0.0000046,0.22,r'$y=-4.5$',c='r', size=14)\n",
    "#ax.text(0.0000052,0.05,r'$y=-4.0$',c='r')\n",
    "#ax.text(0.0000056,0.02,r'$y=-3.5$',c='r')\n",
    "#ax.text(0.000009,0.012,r'$y=-3.0$',c='r')\n",
    "#ax.text(0.000016,0.006,r'$y=-2.5$',c='purple')\n",
    "ax.text(0.15,0.000007,r'$y=4.5$',c='r', size=14)\n",
    "\n",
    "ax.text(0.002,0.2,r'$y=-2.0$',c='purple', size=14)\n",
    "ax.text(0.02,0.04,r'$y=0.0$',c='blue', size=14)\n",
    "ax.text(0.1,0.005,r'$y=2.0$',c='purple', size=14)\n",
    "\n",
    "ax.legend(fontsize=14)\n",
    "ax.set_axisbelow(True)\n",
    "\n",
    "plt.savefig('kin_plot.pdf')  \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cf4714d8",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Chapters/Contamination/files_to_delete/sliding_inv_mass/plot-hl.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "TEXT_SIZE = 12\n",
    "\n",
    "plt.rc('axes', titlesize=TEXT_SIZE)     # fontsize of the axes title\n",
    "plt.rc('axes', labelsize=TEXT_SIZE)     # fontsize of the x and y labels\n",
    "plt.rc('xtick', labelsize=TEXT_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=TEXT_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('legend', fontsize=TEXT_SIZE)    # legend fontsize"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "colors = sns.color_palette(\"colorblind\")\n",
    "\n",
    "bins = [120, 500, 1000, 1500, 2000, 2500, 3000, 3500, 4000, 4500]\n",
    "\n",
    "xlabel = r\"$m_{\\ell\\ell}^{(\\rm max)}$ [GeV]\"\n",
    "ylabel_W = r\"$R_{\\chi^2}(m_{\\ell\\ell}^{(\\rm max)},\\hat{W},0) \\, / \\, R_{\\chi^2}(m_{\\ell\\ell}^{(\\rm max)},0,0)_{\\rm SM \\, PDFs}$\"\n",
    "ylabel_Y = r\"$R_{\\chi^2}(m_{\\ell\\ell}^{(\\rm max)},0,\\hat{Y}) \\, / \\, R_{\\chi^2}(m_{\\ell\\ell}^{(\\rm max)},0,0)_{\\rm SM \\, PDFs}$\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sm_res = [1867.81902, 2001.37169, 2058.73282, 2068.60987, 2081.86726, 2084.55898, 2087.94145, 2088.63793, 2088.76950, 2088.76950]\n",
    "\n",
    "make_p = lambda l : [x / l[0] for x in l]\n",
    "\n",
    "sm_p = make_p(sm_res)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "prefit_W = [1867.84059, 2001.30533, 2066.48540, 2104.18728, 2169.69531, 2183.27697, 2196.01919, 2200.77233, 2203.01481, 2203.01481]\n",
    "postfit_W = [1861.53076, 1995.70076, 2053.65934, 2062.94369, 2079.01124, 2081.33420, 2084.83526, 2085.90607, 2086.02111, 2086.02111]\n",
    "\n",
    "prefit_W_p = make_p(prefit_W)\n",
    "postfit_W_p = make_p(postfit_W)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "prefit_Y = [1867.84877, 2001.36223, 2063.33528, 2084.16600, 2107.49992, 2111.44051, 2113.87609, 2114.57357, 2118.74919, 2118.74919] \n",
    "postfit_Y = [1867.18330, 2000.98294, 2059.52619, 2071.42834, 2086.43041, 2089.21461, 2091.70936, 2092.45090, 2092.79737, 2092.79737]\n",
    "\n",
    "prefit_Y_p = make_p(prefit_Y)\n",
    "postfit_Y_p = make_p(postfit_Y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.plot(bins, [x / y for x, y in zip(sm_p, sm_p)], color=colors[0], label=r\"$\\hat{W} = 0$, SM PDFs\", linestyle=\"dashed\")\n",
    "plt.plot(bins, [x / y for x, y in zip(prefit_W_p, sm_p)], color=colors[1], label=r\"$\\hat{W} = -4 \\times 10^{-5}$, SM PDFs\")\n",
    "plt.plot(bins, [x / y for x, y in zip(postfit_W_p, sm_p)], color=colors[2], label=r\"$\\hat{W} = -4 \\times 10^{-5}$, SMEFT PDFs\")\n",
    "\n",
    "plt.xlabel(xlabel)\n",
    "plt.ylabel(ylabel_W)\n",
    "plt.xlim(120, 4000)\n",
    "plt.ylim(0.999, 1.076)\n",
    "plt.legend(loc=2)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"W_sliding_invmass_max_hl.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.plot(bins, [x / y for x, y in zip(sm_p, sm_p)], color=colors[0], label=r\"$\\hat{Y} = 0$, SM PDFs\", linestyle=\"dashed\")\n",
    "plt.plot(bins, [x / y for x, y in zip(prefit_Y_p, sm_p)], color=colors[1], label=r\"$\\hat{Y} = -8 \\times 10^{-5}$, SM PDFs\")\n",
    "plt.plot(bins, [x / y for x, y in zip(postfit_Y_p, sm_p)], color=colors[2], label=r\"$\\hat{Y} = -8 \\times 10^{-5}$, SMEFT PDFs\")\n",
    "\n",
    "plt.xlabel(xlabel)\n",
    "plt.ylabel(ylabel_Y)\n",
    "plt.xlim(120, 4000)\n",
    "plt.ylim(0.999, 1.076)\n",
    "plt.legend(loc=2)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"Y_sliding_invmass_max_hl.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Chapters/Contamination/files_to_delete/sliding_inv_mass/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "TEXT_SIZE = 12\n",
    "\n",
    "plt.rc('axes', titlesize=TEXT_SIZE)     # fontsize of the axes title\n",
    "plt.rc('axes', labelsize=TEXT_SIZE)     # fontsize of the x and y labels\n",
    "plt.rc('xtick', labelsize=TEXT_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=TEXT_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('legend', fontsize=TEXT_SIZE)    # legend fontsize"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "colors = sns.color_palette(\"colorblind\")\n",
    "\n",
    "bins = [120, 500, 750, 1000, 1250, 1500, 1750, 2000]\n",
    "\n",
    "xlabel = r\"$m_{\\ell\\ell}^{(\\rm max)}$ [GeV]\"\n",
    "ylabel_W = r\"$R_{\\chi^2}(m_{\\ell\\ell}^{(\\rm max)},\\hat{W},0) \\, / \\, R_{\\chi^2}(m_{\\ell\\ell}^{(\\rm max)},0,0)_{\\rm SM \\, PDFs}$\"\n",
    "ylabel_Y = r\"$R_{\\chi^2}(m_{\\ell\\ell}^{(\\rm max)},0,\\hat{Y}) \\, / \\, R_{\\chi^2}(m_{\\ell\\ell}^{(\\rm max)},0,0)_{\\rm SM \\, PDFs}$\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "sm_res = [1867, 2002, 2007, 2041, 2045, 2046, 2046, 2047]\n",
    "\n",
    "make_p = lambda l : [x / l[0] for x in l]\n",
    "\n",
    "sm_p = make_p(sm_res)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "prefit_W = [1867, 2002, 2006, 2046, 2049, 2053, 2053, 2054]\n",
    "postfit_W = [1857, 1991, 1995, 2034, 2037, 2041, 2041, 2041]\n",
    "\n",
    "prefit_W_p = make_p(prefit_W)\n",
    "postfit_W_p = make_p(postfit_W)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "prefit_Y = [1867, 2003, 2007, 2045, 2048, 2051, 2051, 2051]\n",
    "postfit_Y = [1858, 1994, 1998, 2036, 2039, 2041, 2041, 2042]\n",
    "\n",
    "prefit_Y_p = make_p(prefit_Y)\n",
    "postfit_Y_p = make_p(postfit_Y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(bins, [x / y for x, y in zip(sm_p, sm_p)], color=colors[0], label=r\"$\\hat{W} = 0$, SM PDFs\", linestyle=\"dashed\")\n",
    "plt.plot(bins, [x / y for x, y in zip(prefit_W_p, sm_p)], color=colors[1], label=r\"$\\hat{W} = -6 \\times 10^{-4}$, SM PDFs\")\n",
    "plt.plot(bins, [x / y for x, y in zip(postfit_W_p, sm_p)], color=colors[2], label=r\"$\\hat{W} = -6 \\times 10^{-4}$, SMEFT PDFs\")\n",
    "\n",
    "plt.xlabel(xlabel)\n",
    "plt.ylabel(ylabel_W)\n",
    "plt.xlim(120, 2000)\n",
    "plt.ylim(0.999, 1.005)\n",
    "plt.legend(loc=2)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"W_sliding_invmass_max.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(bins, [x / y for x, y in zip(sm_p, sm_p)], color=colors[0], label=r\"$\\hat{Y} = 0$, SM PDFs\", linestyle=\"dashed\")\n",
    "plt.plot(bins, [x / y for x, y in zip(prefit_Y_p, sm_p)], color=colors[1], label=r\"$\\hat{Y} = -8 \\times 10^{-4}$, SM PDFs\")\n",
    "plt.plot(bins, [x / y for x, y in zip(postfit_Y_p, sm_p)], color=colors[2], label=r\"$\\hat{Y} = -8 \\times 10^{-4}$, SMEFT PDFs\")\n",
    "\n",
    "plt.xlabel(xlabel)\n",
    "plt.ylabel(ylabel_Y)\n",
    "plt.xlim(120, 2000)\n",
    "plt.ylim(0.999, 1.005)\n",
    "plt.legend(loc=2)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"Y_sliding_invmass_max.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> bias_var_plot/bias_var.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/manuelmorales/miniconda3/envs/pysr-dev/lib/python3.12/site-packages/seaborn/_oldcore.py:1119: FutureWarning: use_inf_as_na option is deprecated and will be removed in a future version. Convert inf values to NaN before operating instead.\n",
      "  with pd.option_context('mode.use_inf_as_na', True):\n",
      "/Users/manuelmorales/miniconda3/envs/pysr-dev/lib/python3.12/site-packages/seaborn/_oldcore.py:1119: FutureWarning: use_inf_as_na option is deprecated and will be removed in a future version. Convert inf values to NaN before operating instead.\n",
      "  with pd.option_context('mode.use_inf_as_na', True):\n",
      "/Users/manuelmorales/miniconda3/envs/pysr-dev/lib/python3.12/site-packages/seaborn/_oldcore.py:1075: FutureWarning: When grouping with a length-1 list-like, you will need to pass a length-1 tuple to get_group in a future version of pandas. Pass `(name,)` instead of `name` to silence this warning.\n",
      "  data_subset = grouped_data.get_group(pd_key)\n",
      "/Users/manuelmorales/miniconda3/envs/pysr-dev/lib/python3.12/site-packages/seaborn/_oldcore.py:1075: FutureWarning: When grouping with a length-1 list-like, you will need to pass a length-1 tuple to get_group in a future version of pandas. Pass `(name,)` instead of `name` to silence this warning.\n",
      "  data_subset = grouped_data.get_group(pd_key)\n",
      "/Users/manuelmorales/miniconda3/envs/pysr-dev/lib/python3.12/site-packages/seaborn/_oldcore.py:1075: FutureWarning: When grouping with a length-1 list-like, you will need to pass a length-1 tuple to get_group in a future version of pandas. Pass `(name,)` instead of `name` to silence this warning.\n",
      "  data_subset = grouped_data.get_group(pd_key)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 582,
       "width": 842
      }
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "# Define the range of x\n",
    "x = np.linspace(0, 1, 100)\n",
    "\n",
    "# Define the functions using quadratic forms\n",
    "bias_squared = (1 - x)**2\n",
    "variance = x**2\n",
    "total_error = bias_squared + variance\n",
    "\n",
    "# Prepare the data in a DataFrame\n",
    "data = {\n",
    "    'Algo Complexity': np.concatenate([x, x, x]),\n",
    "    'Error': np.concatenate([bias_squared, variance, total_error]),\n",
    "    'Type': ['Bias$^2$']*100 + ['Variance']*100 + ['Total error']*100\n",
    "}\n",
    "df = pd.DataFrame(data)\n",
    "\n",
    "# Set the style\n",
    "sns.set(style=\"whitegrid\")\n",
    "\n",
    "# Create the plot\n",
    "plt.figure(figsize=(10, 6))\n",
    "sns.lineplot(x='Algo Complexity', y='Error', hue='Type', data=df, palette='colorblind', linewidth=2)\n",
    "\n",
    "# Add a vertical line for the optimal balance\n",
    "plt.axvline(x=0.5, color='gray', linestyle='--', lw=2)\n",
    "plt.text(0.5, -0.1, '$c^*$', ha='center', va='center', fontsize=16)\n",
    "\n",
    "# Add labels and title\n",
    "plt.xlabel('Model complexity', fontsize=16, labelpad=24)\n",
    "plt.ylabel('Error', fontsize=16, labelpad=20)\n",
    "plt.title('Bias-variance tradeoff', fontsize=20, pad=20)\n",
    "\n",
    "# Customize the legend and position it at the upper right\n",
    "plt.legend(title_fontsize='13', fontsize='12', loc='upper right')\n",
    "\n",
    "# Remove the ticks on the x and y axis\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "\n",
    "# Remove right and top spines\n",
    "sns.despine(right=True, top=True)\n",
    "\n",
    "# Save the plot\n",
    "plt.savefig('bias_variance_tradeoff.pdf', dpi=300)\n",
    "\n",
    "# Show the plot\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "pysr-dev",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

